N=8 SYM vs. N=6 Chern-Simons: Four-point amplitudes at two-loops

We compute the four-point amplitude in 3d N=8 SYM at two loops, by solving the three dimensional scalar doublebox in dimensional regularization. We compare it to the same result in the ABJM theory, to which maximal SYM should flow in the infrared at strong coupling. After proper rescalings, we find that the two amplitudes coincide in the Regge limit.

==> 3d_doublebox.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    708440,      21280]
NotebookOptionsPosition[    673563,      20159]
NotebookOutlinePosition[    673987,      20176]
CellTagsIndexPosition[    673944,      20173]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["MB representation", "Section",
 CellChangeTimes->{{3.558173191307007*^9, 3.558173198167675*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "packages/MB/MB.m"}]], "Input",
 CellChangeTimes->{{3.556895701924501*^9, 3.556895716443425*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"MB 1.2\"\>"], "Print",
 CellChangeTimes->{
  3.55689571683784*^9, 3.557299518998734*^9, 3.557387861535249*^9, {
   3.557412446915942*^9, 3.557412450830557*^9}, 3.557413508574238*^9, 
   3.557492846202109*^9, 3.557512327367672*^9, 3.557560878361405*^9, 
   3.55756732964806*^9, 3.557577113290034*^9, {3.557584866555843*^9, 
   3.557584879767483*^9}, 3.557669053692547*^9, 3.558018901761111*^9, 
   3.558078718942018*^9, 3.558107475825224*^9, 3.558162668376195*^9, 
   3.558177123826084*^9, 3.558219547249882*^9, 3.558252882791649*^9, 
   3.558426092766107*^9, 3.558510871311552*^9, 3.558592955909988*^9, 
   3.558611791709847*^9, 3.558618099278676*^9, 3.558679388927886*^9, 
   3.55868705506544*^9, 3.558700477544096*^9, 3.559045715966451*^9, 
   3.559237819226669*^9, 3.559288353089186*^9, 3.55931352552841*^9}],

Cell[BoxData["\<\"by Michal Czakon\"\>"], "Print",
 CellChangeTimes->{
  3.55689571683784*^9, 3.557299518998734*^9, 3.557387861535249*^9, {
   3.557412446915942*^9, 3.557412450830557*^9}, 3.557413508574238*^9, 
   3.557492846202109*^9, 3.557512327367672*^9, 3.557560878361405*^9, 
   3.55756732964806*^9, 3.557577113290034*^9, {3.557584866555843*^9, 
   3.557584879767483*^9}, 3.557669053692547*^9, 3.558018901761111*^9, 
   3.558078718942018*^9, 3.558107475825224*^9, 3.558162668376195*^9, 
   3.558177123826084*^9, 3.558219547249882*^9, 3.558252882791649*^9, 
   3.558426092766107*^9, 3.558510871311552*^9, 3.558592955909988*^9, 
   3.558611791709847*^9, 3.558618099278676*^9, 3.558679388927886*^9, 
   3.55868705506544*^9, 3.558700477544096*^9, 3.559045715966451*^9, 
   3.559237819226669*^9, 3.559288353089186*^9, 3.559313525531787*^9}],

Cell[BoxData["\<\"improvements by Alexander Smirnov\"\>"], "Print",
 CellChangeTimes->{
  3.55689571683784*^9, 3.557299518998734*^9, 3.557387861535249*^9, {
   3.557412446915942*^9, 3.557412450830557*^9}, 3.557413508574238*^9, 
   3.557492846202109*^9, 3.557512327367672*^9, 3.557560878361405*^9, 
   3.55756732964806*^9, 3.557577113290034*^9, {3.557584866555843*^9, 
   3.557584879767483*^9}, 3.557669053692547*^9, 3.558018901761111*^9, 
   3.558078718942018*^9, 3.558107475825224*^9, 3.558162668376195*^9, 
   3.558177123826084*^9, 3.558219547249882*^9, 3.558252882791649*^9, 
   3.558426092766107*^9, 3.558510871311552*^9, 3.558592955909988*^9, 
   3.558611791709847*^9, 3.558618099278676*^9, 3.558679388927886*^9, 
   3.55868705506544*^9, 3.558700477544096*^9, 3.559045715966451*^9, 
   3.559237819226669*^9, 3.559288353089186*^9, 3.559313525536595*^9}],

Cell[BoxData["\<\"more info in hep-ph/0511200\"\>"], "Print",
 CellChangeTimes->{
  3.55689571683784*^9, 3.557299518998734*^9, 3.557387861535249*^9, {
   3.557412446915942*^9, 3.557412450830557*^9}, 3.557413508574238*^9, 
   3.557492846202109*^9, 3.557512327367672*^9, 3.557560878361405*^9, 
   3.55756732964806*^9, 3.557577113290034*^9, {3.557584866555843*^9, 
   3.557584879767483*^9}, 3.557669053692547*^9, 3.558018901761111*^9, 
   3.558078718942018*^9, 3.558107475825224*^9, 3.558162668376195*^9, 
   3.558177123826084*^9, 3.558219547249882*^9, 3.558252882791649*^9, 
   3.558426092766107*^9, 3.558510871311552*^9, 3.558592955909988*^9, 
   3.558611791709847*^9, 3.558618099278676*^9, 3.558679388927886*^9, 
   3.55868705506544*^9, 3.558700477544096*^9, 3.559045715966451*^9, 
   3.559237819226669*^9, 3.559288353089186*^9, 3.559313525542368*^9}],

Cell[BoxData["\<\"last modified 2 Jan 09\"\>"], "Print",
 CellChangeTimes->{
  3.55689571683784*^9, 3.557299518998734*^9, 3.557387861535249*^9, {
   3.557412446915942*^9, 3.557412450830557*^9}, 3.557413508574238*^9, 
   3.557492846202109*^9, 3.557512327367672*^9, 3.557560878361405*^9, 
   3.55756732964806*^9, 3.557577113290034*^9, {3.557584866555843*^9, 
   3.557584879767483*^9}, 3.557669053692547*^9, 3.558018901761111*^9, 
   3.558078718942018*^9, 3.558107475825224*^9, 3.558162668376195*^9, 
   3.558177123826084*^9, 3.558219547249882*^9, 3.558252882791649*^9, 
   3.558426092766107*^9, 3.558510871311552*^9, 3.558592955909988*^9, 
   3.558611791709847*^9, 3.558618099278676*^9, 3.558679388927886*^9, 
   3.55868705506544*^9, 3.558700477544096*^9, 3.559045715966451*^9, 
   3.559237819226669*^9, 3.559288353089186*^9, 3.559313525547999*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Off", "[", 
  RowBox[{"MBrules", "::", "\"\<norules\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.558592975949834*^9, 3.558593000732686*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Int", "[", "integrand_", "]"}], ":=", 
  RowBox[{"MBintegrate", "[", 
   RowBox[{
    RowBox[{"{", "integrand", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "False"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.558593188534165*^9, 3.558593252642475*^9}, {
  3.558683073462586*^9, 3.558683093239274*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RedLogs", "[", "expr_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"expr", "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        SuperscriptBox["2", "n"], "]"}], "\[Rule]", 
       RowBox[{"n", " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "2", ",", "12"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.558680569621784*^9, 3.558680654778246*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MB", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", "\[Epsilon]"}]}], "]"}]}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "z1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "z1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], "-", "\[Epsilon]", "-", "z1", "-", 
      "z2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], "-", "\[Epsilon]", "-", "z1", "-", 
      "z3"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"5", "/", "2"}], "+", "\[Epsilon]", "+", "z1", "-", "z4"}], 
     "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "z1", "+", "z2", "+", "z3", "+", "z4"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "z1", "-", "z4"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"z2", "+", "z4"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"z3", "+", "z4"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "-", "\[Epsilon]", "+", "z2"}], "]"}], 
    
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "-", "\[Epsilon]", "+", "z3"}], "]"}], 
    
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"3", "/", "2"}], "+", "\[Epsilon]", "+", "z4"}], "]"}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "z2"}], "-", "z3", "-", "z4"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z2", "+", "z4"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3", "+", "z4"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "\[Epsilon]"}], "+", "z1", "-", "z4"}], "]"}]}],
       ")"}]}], 
    SuperscriptBox["x", "z1"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.556892530811827*^9, 3.55689275542277*^9}, {
   3.556896119323306*^9, 3.556896126425725*^9}, 3.557057557799321*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rules", "=", 
  RowBox[{"MBoptimizedRules", "[", 
   RowBox[{
    RowBox[{"MB", "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "ep"}]}], ",", 
    RowBox[{"ep", "\[Rule]", "0"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "ep", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.556895723401187*^9, 3.55689583485746*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ep", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "32"]}]}], ",", 
     RowBox[{"z2", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["13", "16"]}]}], ",", 
     RowBox[{"z3", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3", "32"]}]}], ",", 
     RowBox[{"z4", "\[Rule]", 
      FractionBox["27", "32"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.556895785633399*^9, 3.556895799526244*^9}, {
   3.556895829564446*^9, 3.556895836688393*^9}, 3.556896134869515*^9, 
   3.557299524981272*^9, 3.55738834662707*^9, 3.55749286092765*^9, 
   3.557522749801963*^9, 3.55756101355539*^9, 3.557567336174474*^9, 
   3.55757717863657*^9, 3.558102254516883*^9, {3.558592991726792*^9, 
   3.558593006605828*^9}, 3.558618790543248*^9, 3.558679395112412*^9, 
   3.558687057697448*^9, 3.558700479625779*^9, 3.559045720890636*^9, 
   3.5593135274018*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"MBcont", "=", 
   RowBox[{"MBcontinue", "[", 
    RowBox[{
     RowBox[{"MB", "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "ep"}]}], ",", 
     RowBox[{"ep", "\[Rule]", "0"}], ",", "rules", ",", 
     RowBox[{"Verbose", "\[Rule]", "False"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.556895956031441*^9, 3.556896017241229*^9}, 
   3.557388362880984*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["divergent part coefficients", "Section",
 CellChangeTimes->{{3.558600300046539*^9, 3.558600307741905*^9}}],

Cell[CellGroupData[{

Cell["expansion order -2", "Subsection",
 CellChangeTimes->{{3.558173237693439*^9, 3.558173243690689*^9}, {
  3.558600319439833*^9, 3.558600320877871*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBexp2", "=", 
  RowBox[{
   RowBox[{"MBexpand", "[", 
    RowBox[{"MBcont", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"ep", ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "MBmerge"}]}]], "Input",
 CellChangeTimes->{{3.556895803978164*^9, 3.556895804471474*^9}, {
  3.5568958395622*^9, 3.556895895632485*^9}, {3.556895953711547*^9, 
  3.556895964443711*^9}, {3.556896034142376*^9, 3.55689603603513*^9}, {
  3.556896086643813*^9, 3.556896091409262*^9}, {3.55729954014224*^9, 
  3.557299545648239*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"MBint", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "x"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["ep", "2"], " ", 
      SuperscriptBox["x", "2"]}]], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}]}], "]"}], "}"}]], "Output",
 CellChangeTimes->{{3.556895869287053*^9, 3.556895897035179*^9}, 
   3.556895965004542*^9, 3.556896042837693*^9, 3.556896154889395*^9, 
   3.557299549377902*^9, 3.558593049298859*^9, 3.558687065811501*^9, 
   3.558700488131698*^9, 3.559045741604195*^9, 3.559313536639423*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["expansion order -1", "Subsection",
 CellChangeTimes->{{3.558173247297302*^9, 3.558173261387989*^9}, {
  3.558600324133128*^9, 3.55860032573249*^9}}],

Cell[CellGroupData[{

Cell["expansion", "Subsubsection",
 CellChangeTimes->{{3.558682830512342*^9, 3.558682832276013*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBexp1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"MBexpand", "[", 
     RowBox[{"MBcont", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "MBapplyBarnes"}], "//", 
   "MBmerge"}]}]], "Input",
 CellChangeTimes->{{3.557299556412296*^9, 3.557299569587734*^9}, {
  3.557388453365953*^9, 3.557388457809321*^9}, {3.557495230970461*^9, 
  3.557495233576384*^9}, {3.557495444028282*^9, 3.557495449082022*^9}, {
  3.558593089985288*^9, 3.55859309316303*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["ep", "2"], " ", 
        SuperscriptBox["x", "2"]}]], 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "x"}]}], ")"}]}], "-", 
         RowBox[{"6", " ", "ep", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "x"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{"ep", " ", 
          RowBox[{"(", 
           RowBox[{"95", "-", 
            RowBox[{"9", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "x"}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox["3", "2"]}], "]"}]}], "+", 
            RowBox[{"3", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"6", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "-", 
               RowBox[{"10", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  FractionBox["3", "2"]}], "]"}]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  FractionBox["5", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "-", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "-", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["5", "2"]}], "+", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"-", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "z2"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "-", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z2"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "-", "z2"}], "]"}]}], " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["3", "2"]}], "+", "z2"}], "]"}], "2"], " ", 
               RowBox[{"Gamma", "[", "z2", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["5", "2"]}], "+", "z2"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"-", "z2"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "z2"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"ep", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z2"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "2"]}], "+", "z2"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "z2"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "z3"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "-", "z3"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "-", "z3"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["5", "2"]}], "+", "z3"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "z3"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"-", "z3"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "-", "z3"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z3"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "-", "z3"}], "]"}]}], " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["3", "2"]}], "+", "z3"}], "]"}], "2"], " ", 
               RowBox[{"Gamma", "[", "z3", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["5", "2"]}], "+", "z3"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "z3"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"-", "z3"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "z3"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"ep", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z3"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "2"]}], "+", "z3"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "z3"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "z4"}], "]"}], "3"]}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", "z4", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "z4"}], "]"}], "4"]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "z4"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "z4"}], "]"}], "4"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z4"}], "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"-", "z4"}], "]"}], " ", 
            RowBox[{"Gamma", "[", "z4", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", "z4"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z4"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z4"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["3", "2"], "+", "z4"}], "]"}]}]}], ")"}]}]}], ")"}],
       "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "ep", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.557299573364102*^9, 3.557388463587099*^9, 
  3.557495238457902*^9, 3.557495453681345*^9, 3.557522760244642*^9, 
  3.558593097635346*^9, 3.558679881161784*^9, 3.558687069179054*^9, 
  3.558700491527648*^9, 3.55904575033603*^9, 3.559313540157106*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["coefficients", "Subsubsection",
 CellChangeTimes->{{3.558173320212159*^9, 3.558173333359587*^9}, {
  3.558600256930798*^9, 3.55860026210125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListOfPieces1", "=", 
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Int", "[", 
         RowBox[{"MBint", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{
              RowBox[{"MBexp1", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
              RowBox[{"ep", "\[Rule]", "1"}]}], "]"}], "\[LeftDoubleBracket]",
             "j", "\[RightDoubleBracket]"}], ",", 
           RowBox[{"MBexp1", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"Length", "[", "MBexp1", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Expand", "[", 
            RowBox[{"MBexp1", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
           "]"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Expand", "[", 
     RowBox[{"Int", "[", 
      RowBox[{"{", 
       RowBox[{"MBint", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"MBexp1", "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ep", ",", "0", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"ep", "\[Rule]", "1"}]}], ",", 
         RowBox[{"MBexp1", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], "}"}], 
      "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"Plus", "@@", "ListOfPieces1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.558593592990147*^9, 3.558593610515348*^9}, {
   3.558593650881025*^9, 3.558593846449191*^9}, 3.558593886049526*^9, {
   3.558593964036*^9, 3.558593967264389*^9}, {3.558594068790252*^9, 
   3.558594083256562*^9}, {3.558594222016265*^9, 3.558594378430518*^9}, {
   3.558598782110348*^9, 3.558598790352109*^9}, {3.558599319593995*^9, 
   3.55859932068215*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["70.44177229287305`", 
       SuperscriptBox["x", "2"]], "+", 
      FractionBox["39.11535084398618`", "x"], "-", 
      FractionBox[
       RowBox[{"18.84955592153876`", " ", 
        RowBox[{"Re", "[", 
         RowBox[{"Log", "[", "x", "]"}], "]"}]}], 
       SuperscriptBox["x", "2"]], "-", 
      FractionBox[
       RowBox[{"12.566370614359172`", " ", 
        RowBox[{"Re", "[", 
         RowBox[{"Log", "[", "x", "]"}], "]"}]}], "x"]}], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3.9979553808313857569220559554`15.954589770191005", 
      SuperscriptBox["x", "2"]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2.78437585381239753118468636689`15.954589770191003", 
      SuperscriptBox["x", "2"]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["14.02952310539034815110479647587`15.954589770191003", "x"], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5.42682257994323059545687294618`15.954589770191005", 
       SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3.49880945336740141162984185869`15.954589770191003", 
       SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["12.45872677859474242942022856395`15.954589770191003", "x"], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3.49880945336740141162984185865`15.954589770191003", "x"], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1.09610324746836895050514792453`15.954589770191", 
       SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["0.17860839988874688422857236615`15.954589770191003", 
       "x"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["18.81287664934994332869441548846`15.954589770191003", "x"], 
     ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558594389231839*^9, 3.558598794651636*^9, 
  3.558599330056972*^9, 3.558679892975536*^9, 3.558687071895391*^9, 
  3.5587004945671*^9, 3.559045755951783*^9, 3.559313542708851*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["67.20236824673783`", 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox["87.73667843079987`", "x"], "-", 
    FractionBox[
     RowBox[{"18.84955592153876`", " ", 
      RowBox[{"Re", "[", 
       RowBox[{"Log", "[", "x", "]"}], "]"}]}], 
     SuperscriptBox["x", "2"]], "-", 
    FractionBox[
     RowBox[{"12.566370614359172`", " ", 
      RowBox[{"Re", "[", 
       RowBox[{"Log", "[", "x", "]"}], "]"}]}], "x"]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558594389231839*^9, 3.558598794651636*^9, 
  3.558599330056972*^9, 3.558679892975536*^9, 3.558687071895391*^9, 
  3.5587004945671*^9, 3.559045755951783*^9, 3.55931354273113*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Flatten", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Expand", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{"MBexp1", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ep", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["x", "2"]], "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}], "+", 
          RowBox[{"4", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["x", "2"]], "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "x"], "\[Pi]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"5", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["x", "2"]], "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], "/", "2"}], "+", 
          RowBox[{"4", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["x", "2"]], "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "/", "2"}], "+", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "x"]}], "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", 
          RowBox[{"5", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "x"], "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", "/", "2"}], "-", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["x", "2"]], "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{"26", "/", "3"}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "x"], "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "/", "4"}], "+", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "x"], "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "4"}], "+", 
          RowBox[{"9", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], "}"}]}], "}"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coeff1", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Plus", "@@", "%"}], "]"}], "//", "RedLogs"}], ",", "x"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plus", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.558594602080369*^9, 3.558594663500228*^9}, 
   3.558594697647766*^9, {3.558594742016553*^9, 3.558594788953234*^9}, 
   3.558594827317843*^9, {3.558594924261073*^9, 3.558594925716558*^9}, {
   3.558594979488609*^9, 3.558594996721427*^9}, {3.558595035552636*^9, 
   3.558595126438149*^9}, {3.558598331377358*^9, 3.558598523744649*^9}, {
   3.558598910146845*^9, 3.558598913399652*^9}, {3.558598953522689*^9, 
   3.558599061838698*^9}, {3.55859910075732*^9, 3.558599103761906*^9}, 
   3.558599303355841*^9, {3.558599376307956*^9, 3.558599378104517*^9}, {
   3.558680707901281*^9, 3.558680710761708*^9}, {3.559313725984426*^9, 
   3.559313732563069*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"20", " ", "\[Pi]"}], "-", 
    RowBox[{"12", " ", "EulerGamma", " ", "\[Pi]"}], "+", 
    RowBox[{"12", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{"6", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", "x", "]"}]}]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"27", " ", "\[Pi]"}], "-", 
    RowBox[{"8", " ", "EulerGamma", " ", "\[Pi]"}], "+", 
    RowBox[{"8", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", "x", "]"}]}]}], "x"]}]], "Output",
 CellChangeTimes->{
  3.558598369451858*^9, {3.558598413566557*^9, 3.558598448505701*^9}, 
   3.558598494464644*^9, 3.558598524789222*^9, 3.558598914761148*^9, 
   3.558598958513988*^9, {3.558598990753377*^9, 3.558599010710025*^9}, {
   3.558599045580879*^9, 3.558599062620073*^9}, 3.55859910467286*^9, 
   3.558599304834997*^9, 3.558599380094968*^9, 3.558679901971757*^9, 
   3.558680711837726*^9, 3.558687072805228*^9, 3.558700495476054*^9, 
   3.559045757663592*^9, 3.5593135438412*^9, 3.559313955056998*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["70.44177229287305`", 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox["39.11535084398619`", "x"], "-", 
    FractionBox[
     RowBox[{"18.84955592153876`", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     SuperscriptBox["x", "2"]], "-", 
    FractionBox[
     RowBox[{"12.566370614359172`", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ",", 
   FractionBox["3.997955380829718`", 
    SuperscriptBox["x", "2"]], ",", 
   FractionBox["2.7843758538123073`", 
    SuperscriptBox["x", "2"]], ",", 
   FractionBox["14.029523105107804`", "x"], ",", 
   RowBox[{"-", 
    FractionBox["5.426822579939661`", 
     SuperscriptBox["x", "2"]]}], ",", 
   RowBox[{"-", 
    FractionBox["3.498809453367279`", 
     SuperscriptBox["x", "2"]]}], ",", 
   FractionBox["12.458726778312906`", "x"], ",", 
   FractionBox["3.498809453367279`", "x"], ",", 
   RowBox[{"-", 
    FractionBox["1.096103247468316`", 
     SuperscriptBox["x", "2"]]}], ",", 
   RowBox[{"-", 
    FractionBox["0.17860839988874286`", "x"]}], ",", 
   FractionBox["18.81287664933497`", "x"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.558598369451858*^9, {3.558598413566557*^9, 3.558598448505701*^9}, 
   3.558598494464644*^9, 3.558598524789222*^9, 3.558598914761148*^9, 
   3.558598958513988*^9, {3.558598990753377*^9, 3.558599010710025*^9}, {
   3.558599045580879*^9, 3.558599062620073*^9}, 3.55859910467286*^9, 
   3.558599304834997*^9, 3.558599380094968*^9, 3.558679901971757*^9, 
   3.558680711837726*^9, 3.558687072805228*^9, 3.558700495476054*^9, 
   3.559045757663592*^9, 3.5593135438412*^9, 3.559313955206901*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["67.20236824673982`", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["87.73667843022041`", "x"], "-", 
  FractionBox[
   RowBox[{"18.84955592153876`", " ", 
    RowBox[{"Log", "[", "x", "]"}]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"12.566370614359172`", " ", 
    RowBox[{"Log", "[", "x", "]"}]}], "x"]}]], "Output",
 CellChangeTimes->{
  3.558598369451858*^9, {3.558598413566557*^9, 3.558598448505701*^9}, 
   3.558598494464644*^9, 3.558598524789222*^9, 3.558598914761148*^9, 
   3.558598958513988*^9, {3.558598990753377*^9, 3.558599010710025*^9}, {
   3.558599045580879*^9, 3.558599062620073*^9}, 3.55859910467286*^9, 
   3.558599304834997*^9, 3.558599380094968*^9, 3.558679901971757*^9, 
   3.558680711837726*^9, 3.558687072805228*^9, 3.558700495476054*^9, 
   3.559045757663592*^9, 3.5593135438412*^9, 3.559313955217902*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"a3", "=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"coeff1", ",", 
      RowBox[{"Log", "[", "x", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a4", "=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"coeff1", ",", 
      RowBox[{"Log", "[", "x", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a5", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", "coeff1"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"NumericQ", "[", "#", "]"}], "\[Equal]", "True"}], "&"}]}], 
    "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a6", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"x", " ", "coeff1"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"NumericQ", "[", "#", "]"}], "\[Equal]", "True"}], "&"}]}], 
    "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.558599247182165*^9, 3.558599279509807*^9}, {
  3.558599383227168*^9, 3.558599405647151*^9}, {3.558599471978305*^9, 
  3.558599585002569*^9}, {3.558599728432764*^9, 3.558599819261595*^9}, {
  3.558599958305716*^9, 3.558599963482899*^9}, {3.558682200744913*^9, 
  3.558682234382521*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6"}], " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{
  3.558599585671019*^9, 3.558599735634178*^9, {3.558599793208339*^9, 
   3.558599819921152*^9}, 3.558599964220336*^9, 3.558679912517035*^9, 
   3.558680721494498*^9, 3.558682236023052*^9, 3.558687072999873*^9, 
   3.5587004956694*^9, 3.559045758010821*^9, 3.559313544072974*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{
  3.558599585671019*^9, 3.558599735634178*^9, {3.558599793208339*^9, 
   3.558599819921152*^9}, 3.558599964220336*^9, 3.558679912517035*^9, 
   3.558680721494498*^9, 3.558682236023052*^9, 3.558687072999873*^9, 
   3.5587004956694*^9, 3.559045758010821*^9, 3.559313544077992*^9}],

Cell[BoxData[
 RowBox[{"4", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"5", "-", 
    RowBox[{"3", " ", "EulerGamma"}], "+", 
    RowBox[{"Log", "[", "8", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558599585671019*^9, 3.558599735634178*^9, {3.558599793208339*^9, 
   3.558599819921152*^9}, 3.558599964220336*^9, 3.558679912517035*^9, 
   3.558680721494498*^9, 3.558682236023052*^9, 3.558687072999873*^9, 
   3.5587004956694*^9, 3.559045758010821*^9, 3.559313544082137*^9}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"27", "-", 
    RowBox[{"8", " ", "EulerGamma"}], "+", 
    RowBox[{"Log", "[", "256", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558599585671019*^9, 3.558599735634178*^9, {3.558599793208339*^9, 
   3.558599819921152*^9}, 3.558599964220336*^9, 3.558679912517035*^9, 
   3.558680721494498*^9, 3.558682236023052*^9, 3.558687072999873*^9, 
   3.5587004956694*^9, 3.559045758010821*^9, 3.55931354408649*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["finite part coefficients", "Section",
 CellChangeTimes->{{3.558173369264823*^9, 3.558173386481486*^9}, {
  3.5585948792325*^9, 3.55859488506906*^9}}],

Cell[CellGroupData[{

Cell["expansion", "Subsection",
 CellChangeTimes->{{3.55817339263395*^9, 3.558173395513183*^9}, {
  3.558594890203078*^9, 3.558594892004389*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MBexp", "=", 
   RowBox[{
    RowBox[{"MBexpand", "[", 
     RowBox[{"MBcont", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
    "MBmerge"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.557388758986577*^9, 3.55738876409306*^9}, 
   3.557492912726538*^9, 3.558595826400276*^9, 3.559059124494535*^9, {
   3.55905919071882*^9, 3.559059201187343*^9}, 3.559059435495741*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"order0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MBint", "[", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"MBexp", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"MBexp", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "MBexp", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.55756105323991*^9, 3.557561132657236*^9}, {
   3.557561204200411*^9, 3.557561204603833*^9}, {3.557583552692186*^9, 
   3.557583554419669*^9}, 3.558595855003522*^9, 3.558687043340526*^9, {
   3.558687249798854*^9, 3.558687299364588*^9}, 3.55870278841523*^9, 
   3.558713114165319*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["lemmas", "Subsection",
 CellChangeTimes->{{3.558173439080135*^9, 3.558173440706123*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1", "[", 
   RowBox[{
   "\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_", ",", 
    "\[Lambda]4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "+", "\[Lambda]4"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "+", "\[Lambda]4"}], "]"}], "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{
     "\[Lambda]1", "+", "\[Lambda]2", "+", "\[Lambda]3", "+", "\[Lambda]4"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1m", "[", 
   RowBox[{
   "\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_", ",", 
    "\[Lambda]4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]1", "+", "\[Lambda]4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]2", "+", "\[Lambda]4"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]}], "]"}], "-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
         "\[Lambda]1", "+", "\[Lambda]2", "+", "\[Lambda]3", "+", 
          "\[Lambda]4"}]}], "]"}]}], ")"}]}], ")"}], "/", 
   RowBox[{"Gamma", "[", 
    RowBox[{
    "\[Lambda]1", "+", "\[Lambda]2", "+", "\[Lambda]3", "+", "\[Lambda]4"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1p", "[", 
   RowBox[{
   "\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_", ",", 
    "\[Lambda]4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]1", "+", "\[Lambda]4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]2", "+", "\[Lambda]4"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"\[Lambda]1", "+", "\[Lambda]4"}]}], "]"}], "-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
         "\[Lambda]1", "+", "\[Lambda]2", "+", "\[Lambda]3", "+", 
          "\[Lambda]4"}]}], "]"}]}], ")"}]}], ")"}], "/", 
   RowBox[{"Gamma", "[", 
    RowBox[{
    "\[Lambda]1", "+", "\[Lambda]2", "+", "\[Lambda]3", "+", "\[Lambda]4"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D4", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], "2"], "-", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D5", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], "2"], "+", 
     RowBox[{"2", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"1", ",", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"1", ",", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D6", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], "2"], "+", 
     RowBox[{"2", "EulerGamma", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], "2"], "-", 
     RowBox[{"2", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"1", ",", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"1", ",", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D7", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}]}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"1", ",", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D8", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D9", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}]}], ")"}], "2"], 
      "+", 
      RowBox[{"2", "EulerGamma", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D10", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], "-", 
         "EulerGamma"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], "2"], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D11", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], "2"], "-", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}]}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D12", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2", "-", "1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Lambda]1", "+", "\[Lambda]2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]3", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]1", "+", "\[Lambda]3", "-", "1"}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}]}], ")"}]}]}], 
     ")"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D13", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "-", "1"}], ")"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "+", "\[Lambda]2"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "\[Lambda]1"}], "-", "\[Lambda]2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D14", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "+", "\[Lambda]2"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "\[Lambda]1"}], "-", "\[Lambda]2"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{"-", "\[Lambda]1"}], "-", "\[Lambda]2"}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", "+", "\[Lambda]1", "+", "\[Lambda]2"}], "]"}]}], 
       ")"}]}], "-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D15", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "EulerGamma"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D20", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"2", 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"EulerGamma", "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D21", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], 
   RowBox[{"(", 
    RowBox[{"EulerGamma", "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D23", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "4"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox["EulerGamma", "2"]}], "+", 
     SuperscriptBox["\[Pi]", "2"], "-", 
     RowBox[{"4", "EulerGamma", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}]}], "-", 
     RowBox[{"6", 
      SuperscriptBox[
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], "2"]}], "-", 
     RowBox[{"6", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D24", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "4"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox["EulerGamma", "2"]}], "+", 
     SuperscriptBox["\[Pi]", "2"], "+", 
     RowBox[{"4", "EulerGamma", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}]}], "+", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], "2"]}], "-", 
     RowBox[{"8", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D25", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "4"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox["EulerGamma", "2"]}], "+", 
     SuperscriptBox["\[Pi]", "2"], "-", 
     RowBox[{"4", "EulerGamma", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}]}], "-", 
     RowBox[{"6", 
      SuperscriptBox[
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], "2"]}], "-", 
     RowBox[{"6", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D26", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "EulerGamma"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D28", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "4"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"EulerGamma", "\[IndentingNewLine]"}], "2"]}], "+", 
      SuperscriptBox["\[Pi]", "2"], "-", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}]}], ")"}], 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}]}], "-", 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], "2"]}], "-", 
      RowBox[{"2", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}]}], "]"}]}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D29", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "4"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       SuperscriptBox["EulerGamma", "2"]}], "+", 
      SuperscriptBox["\[Pi]", "2"], "-", 
      RowBox[{"4", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], "2"]}], "+", 
      RowBox[{"4", "EulerGamma", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}]}], "+", 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}], "2"]}], "-", 
      RowBox[{"4", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "EulerGamma"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"4", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}]}], "]"}]}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D31", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}]}], 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"1", ",", 
      RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D52", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], "/", 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D57", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"6", "\[Lambda]"}], ")"}]}], 
   RowBox[{"Gamma", "[", "\[Lambda]", "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "\[Lambda]"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "+", 
        RowBox[{"PolyGamma", "[", "\[Lambda]", "]"}]}], ")"}]}], "+", 
     RowBox[{"2", "\[Lambda]", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"3", "\[Lambda]", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyGamma", "[", "\[Lambda]", "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"-", "\[Lambda]"}], "]"}]}], ")"}], "2"], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", ",", "\[Lambda]"}], "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "\[Lambda]"}]}], "]"}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D59", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "\[Lambda]"], 
   RowBox[{"Gamma", "[", "\[Lambda]", "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "\[Lambda]"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "+", 
        RowBox[{"PolyGamma", "[", "\[Lambda]", "]"}]}], ")"}]}], "-", 
     RowBox[{"\[Lambda]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", ",", "\[Lambda]"}], "]"}], "-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BL1", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "\[Lambda]3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Lambda]1", "+", "\[Lambda]3"}], "]"}], 
      " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["EulerGamma", "2"]}], "+", 
        SuperscriptBox["\[Pi]", "2"], "-", 
        RowBox[{"12", " ", "EulerGamma", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]}], "]"}]}], "+", 
        RowBox[{"12", " ", "EulerGamma", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]}], "]"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Lambda]1", "+", "\[Lambda]3"}], "]"}], 
         " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[Lambda]2", "+", "\[Lambda]3"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"12", " ", "EulerGamma"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["EulerGamma", "2"]}], "+", 
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Lambda]1", "-", "\[Lambda]2"}]}], 
             "]"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "\[Lambda]2", "+", "\[Lambda]3"}]}], 
             "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"12", " ", "EulerGamma"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["EulerGamma", "2"]}], "+", 
           SuperscriptBox["\[Pi]", "2"], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Lambda]1", "+", "\[Lambda]3"}]}], 
             "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Lambda]1", "+", "\[Lambda]3"}]}], 
              "]"}], "2"]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Lambda]1", "-", "\[Lambda]2"}]}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Lambda]1", "+", "\[Lambda]3"}]}],
                "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]}], "]"}]}], ")"}]}],
            "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]}], "]"}], "2"]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Lambda]1", "+", "\[Lambda]3"}]}], 
             "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]}], "]"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"12", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Lambda]1", "+", "\[Lambda]3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BL2", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "\[Lambda]1", "+", "\[Lambda]2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "-", 
        RowBox[{"12", " ", "EulerGamma"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["EulerGamma", "2"]}], "+", 
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "\[Lambda]1", "+", "\[Lambda]2"}]}], "]"}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Lambda]1", "-", "\[Lambda]2"}], "]"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "\[Lambda]1", "+", "\[Lambda]2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "\[Lambda]1", "+", "\[Lambda]2"}]}], "]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", "\[Lambda]1", "+", "\[Lambda]2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"12", " ", "EulerGamma"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["EulerGamma", "2"]}], "-", 
           SuperscriptBox["\[Pi]", "2"], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Lambda]1", "-", "\[Lambda]2"}]}], 
              "]"}], "2"]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Lambda]1", "-", "\[Lambda]2"}]}], 
             "]"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "-", "\[Lambda]1", "+", "\[Lambda]2"}]}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", "\[Lambda]1", "+", "\[Lambda]2"}]}], "]"}], 
             "2"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Lambda]1", "-", "\[Lambda]2"}]}], 
             "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"2", "-", "\[Lambda]1", "+", "\[Lambda]2"}]}], 
             "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.558076143030454*^9, 3.55807666482448*^9}, {
   3.558076696523732*^9, 3.558076762907458*^9}, 3.558076794887694*^9, 
   3.558078501944479*^9, 3.558078686565916*^9, {3.558083262350904*^9, 
   3.558083493760529*^9}, {3.558083531130885*^9, 3.558083535162852*^9}, {
   3.558084070927216*^9, 3.558084164648215*^9}, {3.558084207231178*^9, 
   3.558084211287774*^9}, {3.55808541234013*^9, 3.558085414392054*^9}, {
   3.558101990528933*^9, 3.558102040683399*^9}, {3.558105898415313*^9, 
   3.558106465197362*^9}, {3.558106577950107*^9, 3.558106829024279*^9}, {
   3.558106863466939*^9, 3.558106968510334*^9}, {3.558107271064149*^9, 
   3.558107413226853*^9}, {3.558108373541175*^9, 3.558108501378533*^9}, {
   3.558109733787018*^9, 3.55810987397557*^9}, {3.558164249597089*^9, 
   3.558164282120711*^9}, {3.558169737242395*^9, 3.558169749549636*^9}, {
   3.558169798086645*^9, 3.558170183954621*^9}, {3.558203409891964*^9, 
   3.558203411004891*^9}, {3.558254468153779*^9, 3.558254790243825*^9}, {
   3.558256239203058*^9, 3.558256363167695*^9}, {3.558265228806482*^9, 
   3.558265245411645*^9}, {3.558266392518784*^9, 3.558266425286639*^9}, {
   3.558270578013373*^9, 3.558270772792928*^9}, {3.558518889256456*^9, 
   3.558518923763613*^9}, {3.5586013125641*^9, 3.558601352546774*^9}, 
   3.559313374145913*^9}],

Cell[CellGroupData[{

Cell["new lemmas", "Subsubsection",
 CellChangeTimes->{{3.558600389519543*^9, 3.558600391905541*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "+", "z"}], "]"}], 
   RowBox[{"Superscript", "[", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SubscriptBox["\[Lambda]", "2"], "-", "z"}], "]"}], ",", "\"\<**\>\""}],
     "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     SubscriptBox["\[Lambda]", "2"], "+", "z"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], "-", "z"}], "]"}], 
   RowBox[{"PolyGamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     SubscriptBox["\[Lambda]", "2"], "-", "z"}], "]"}]}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.558600541212182*^9, 3.558600555403847*^9}, 
   3.55860063863835*^9, {3.558600672528007*^9, 3.558600735482632*^9}, {
   3.558600804767212*^9, 3.55860084364848*^9}, {3.55860099451294*^9, 
   3.558601035885718*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   TemplateBox[{RowBox[{"z", "+", 
       SubscriptBox["\[Lambda]", "1"]}]},
    "Gamma"], " ", 
   TemplateBox[{RowBox[{"z", "+", 
       SubscriptBox["\[Lambda]", "2"]}]},
    "Gamma"], " ", 
   TemplateBox[{RowBox[{
       SubscriptBox["\[Lambda]", "3"], "-", "z"}]},
    "Gamma"], " ", 
   TemplateBox[{"0",RowBox[{
       RowBox[{"-", "z"}], "-", 
       SubscriptBox["\[Lambda]", "2"], "-", "1"}]},
    "PolyGamma2"], " ", 
   TemplateBox[{TemplateBox[{
       RowBox[{
         RowBox[{"-", "z"}], "-", 
         SubscriptBox["\[Lambda]", "2"], "-", "1"}]}, "Gamma"],"\"**\""},
    "Superscript"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.558601023935237*^9, 3.55860103728651*^9}, 
   3.558687084563624*^9, 3.558700506856225*^9, 3.558702818103148*^9, 
   3.559045776939514*^9, 3.559313555501293*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "@", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D1m", "[", 
        RowBox[{"\[Lambda]1", ",", 
         RowBox[{"\[Lambda]2", "+", "\[Delta]"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "\[Lambda]2"}], ",", "\[Lambda]3"}], "]"}],
        "+", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[Lambda]2", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Lambda]2", "+", "\[Delta]", "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Lambda]1", "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Lambda]3", "-", "z"}], "]"}], 
          RowBox[{"PolyGamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[Lambda]2", "-", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[Lambda]2"}]}], "}"}]}], "]"}], "+", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[Lambda]2", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Lambda]2", "+", "\[Delta]", "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Lambda]1", "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Lambda]3", "-", "z"}], "]"}], 
          RowBox[{"PolyGamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[Lambda]2", "-", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"-", "\[Lambda]2"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], "//",
   "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.55826457706287*^9, 3.558264710403544*^9}, 
   3.558264749226561*^9, 3.558600464619999*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"12", " ", 
     TemplateBox[{RowBox[{"\[Lambda]1", "+", "\[Lambda]3", "-", "1"}]},
      "Gamma"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TemplateBox[{RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]},
       "Gamma"], " ", 
      TemplateBox[{RowBox[{"\[Lambda]1", "+", "\[Lambda]3", "-", "1"}]},
       "Gamma"], " ", 
      TemplateBox[{RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]},
       "Gamma"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", 
         TemplateBox[{"0",RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]},
          "PolyGamma2"]}], "+", 
        RowBox[{"12", " ", 
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", 
         TemplateBox[{"0",RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]},
          "PolyGamma2"]}], "+", 
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          TagBox["\[DoubledGamma]",
           Function[{}, EulerGamma]], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      TemplateBox[{RowBox[{"\[Lambda]1", "-", "\[Lambda]2", "-", "1"}]},
       "Gamma"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{RowBox[{"\[Lambda]1", "+", "\[Lambda]3", "-", "1"}]},
          "Gamma"], " ", 
         TemplateBox[{RowBox[{"\[Lambda]2", "+", "\[Lambda]3", "+", "1"}]},
          "Gamma"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            RowBox[{"(", 
             RowBox[{
              TagBox["\[DoubledGamma]",
               Function[{}, EulerGamma]], "-", "1"}], ")"}], " ", 
            
            TemplateBox[{
             "0",RowBox[{"\[Lambda]1", "-", "\[Lambda]2", "-", "1"}]},
             "PolyGamma2"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              TagBox["\[DoubledGamma]",
               Function[{}, EulerGamma]], "-", "1"}], ")"}], " ", 
            
            TemplateBox[{
             "0",RowBox[{"\[Lambda]2", "+", "\[Lambda]3", "+", "1"}]},
             "PolyGamma2"]}], "+", 
           SuperscriptBox["\[Pi]", "2"], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             TagBox["\[DoubledGamma]",
              Function[{}, EulerGamma]], "2"]}], "-", 
           RowBox[{"12", " ", 
            TagBox["\[DoubledGamma]",
             Function[{}, EulerGamma]]}], "+", "12"}], ")"}]}], "-", 
        RowBox[{
         TemplateBox[{RowBox[{"\[Lambda]1", "+", "\[Lambda]3"}]},
          "Gamma"], " ", 
         TemplateBox[{RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]},
          "Gamma"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            
            TemplateBox[{
             "0",RowBox[{"\[Lambda]1", "-", "\[Lambda]2", "-", "1"}]},
             "PolyGamma2"], " ", 
            RowBox[{"(", 
             RowBox[{
              
              TemplateBox[{
               "0",RowBox[{"\[Lambda]1", "+", "\[Lambda]3", "-", "1"}]},
               "PolyGamma2"], "-", 
              TemplateBox[{"0",RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]},
               "PolyGamma2"], "+", 
              TagBox["\[DoubledGamma]",
               Function[{}, EulerGamma]], "-", "1"}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             
             TemplateBox[{
              "0",RowBox[{"\[Lambda]1", "+", "\[Lambda]3", "-", "1"}]},
              "PolyGamma2"], "2"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              TagBox["\[DoubledGamma]",
               Function[{}, EulerGamma]], "-", "1"}], ")"}], " ", 
            TemplateBox[{
             "0",RowBox[{"\[Lambda]1", "+", "\[Lambda]3", "-", "1"}]},
             "PolyGamma2"]}], "-", 
           RowBox[{"6", " ", 
            
            TemplateBox[{
             "1",RowBox[{"\[Lambda]1", "+", "\[Lambda]3", "-", "1"}]},
             "PolyGamma2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             TemplateBox[{"0",RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]},
              "PolyGamma2"], "2"]}], "-", 
           RowBox[{"6", " ", 
            TemplateBox[{"1",RowBox[{"\[Lambda]2", "+", "\[Lambda]3"}]},
             "PolyGamma2"]}], "+", 
           SuperscriptBox["\[Pi]", "2"], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             TagBox["\[DoubledGamma]",
              Function[{}, EulerGamma]], "2"]}], "-", 
           RowBox[{"12", " ", 
            TagBox["\[DoubledGamma]",
             Function[{}, EulerGamma]]}], "+", "12"}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.558600473841507*^9, 3.558687087974055*^9, 
  3.558700510024821*^9, 3.558702822570254*^9, 3.559045781615044*^9, 
  3.559313558821977*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "-", "z"}], "]"}], 
   RowBox[{"Superscript", "[", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SubscriptBox["\[Lambda]", "2"], "+", "z"}], "]"}], ",", "\"\<*\>\""}], 
    "]"}], 
   RowBox[{"Superscript", "[", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       SubscriptBox["\[Lambda]", "2"], "-", "z"}], "]"}], ",", "\"\<*\>\""}], 
    "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", 
     SubscriptBox["\[Lambda]", "1"], "+", "z"}], "]"}], 
   RowBox[{"PolyGamma", "[", 
    RowBox[{
     SubscriptBox["\[Lambda]", "2"], "-", "z"}], "]"}]}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.558601101266561*^9, 3.558601170583704*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   TemplateBox[{RowBox[{"z", "-", 
       SubscriptBox["\[Lambda]", "1"], "+", "1"}]},
    "Gamma"], " ", 
   TemplateBox[{RowBox[{
       SubscriptBox["\[Lambda]", "1"], "-", "z"}]},
    "Gamma"], " ", 
   TemplateBox[{"0",RowBox[{
       SubscriptBox["\[Lambda]", "2"], "-", "z"}]},
    "PolyGamma2"], " ", 
   TemplateBox[{TemplateBox[{
       RowBox[{"z", "-", 
         SubscriptBox["\[Lambda]", "2"], "-", "1"}]}, "Gamma"],"\"*\""},
    "Superscript"], " ", 
   TemplateBox[{TemplateBox[{
       RowBox[{
         SubscriptBox["\[Lambda]", "2"], "-", "z"}]}, "Gamma"],"\"*\""},
    "Superscript"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.558601143619633*^9, 3.558601172018688*^9}, 
   3.558687088153671*^9, 3.558700510201536*^9, 3.558702822809796*^9, 
   3.559045782002267*^9, 3.559313559175835*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "@", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D1m", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Lambda]1"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "\[Lambda]2", "+", "\[Delta]"}], ",", 
         "\[Lambda]2", ",", "\[Lambda]1"}], "]"}], "-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Lambda]2", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[Lambda]2", "+", "\[Delta]", "+", 
            "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Lambda]1", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "\[Lambda]1", "+", "z"}], "]"}], 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"\[Lambda]2", "-", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"1", "+", "\[Lambda]2", "-", "\[Delta]"}]}], "}"}]}], 
        "]"}], "+", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Lambda]2", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[Lambda]2", "+", "\[Delta]", "+", 
            "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Lambda]1", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "\[Lambda]1", "+", "z"}], "]"}], 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"\[Lambda]2", "-", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "\[Lambda]2"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], "//",
   "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.558265799760216*^9, 3.55826592881014*^9}, {
   3.558266093856118*^9, 3.558266108369713*^9}, 3.558266362167013*^9, 
   3.558600512745833*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", "12"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TemplateBox[{RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]},
       "Gamma"], " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2", "+", "1"}]},
       "Gamma"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           TagBox["\[DoubledGamma]",
            Function[{}, EulerGamma]], "-", "1"}], ")"}], " ", 
         TemplateBox[{"0",RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}]},
          "PolyGamma2"]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           TagBox["\[DoubledGamma]",
            Function[{}, EulerGamma]], "-", "1"}], ")"}], " ", 
         TemplateBox[{"0",RowBox[{
             RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2", "+", "1"}]},
          "PolyGamma2"]}], "+", 
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          TagBox["\[DoubledGamma]",
           Function[{}, EulerGamma]], "2"]}], "-", 
        RowBox[{"12", " ", 
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]]}], "+", "12"}], ")"}]}], "-", 
     RowBox[{
      TemplateBox[{RowBox[{"\[Lambda]1", "-", "\[Lambda]2", "-", "1"}]},
       "Gamma"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         TemplateBox[{RowBox[{
             RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2", "+", "1"}]},
          "Gamma"], " ", 
         RowBox[{"(", 
          RowBox[{
           TemplateBox[{"0",RowBox[{
               RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2", "+", "1"}]},
            "PolyGamma2"], "+", "1"}], ")"}]}], "+", 
        RowBox[{
         TemplateBox[{RowBox[{
             RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2", "+", "2"}]},
          "Gamma"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox[
             
             TemplateBox[{
              "0",RowBox[{"\[Lambda]1", "-", "\[Lambda]2", "-", "1"}]},
              "PolyGamma2"], "2"]}], "-", 
           RowBox[{"12", " ", 
            TemplateBox[{"0",RowBox[{
                RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2", "+", "2"}]},
             "PolyGamma2"], " ", 
            
            TemplateBox[{
             "0",RowBox[{"\[Lambda]1", "-", "\[Lambda]2", "-", "1"}]},
             "PolyGamma2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             TemplateBox[{"0",RowBox[{
                 RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2", "+", "2"}]},
              "PolyGamma2"], "2"]}], "+", 
           RowBox[{"6", " ", 
            
            TemplateBox[{
             "1",RowBox[{"\[Lambda]1", "-", "\[Lambda]2", "-", "1"}]},
             "PolyGamma2"]}], "+", 
           RowBox[{"6", " ", 
            TemplateBox[{"1",RowBox[{
                RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2", "+", "2"}]},
             "PolyGamma2"]}], "-", 
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             TagBox["\[DoubledGamma]",
              Function[{}, EulerGamma]], "2"]}], "+", 
           RowBox[{"12", " ", 
            TagBox["\[DoubledGamma]",
             Function[{}, EulerGamma]]}], "-", "12"}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.558265943207579*^9, {3.55826597982125*^9, 3.558266001712833*^9}, 
   3.558266114386918*^9, 3.558266372651871*^9, 3.558600519965379*^9, 
   3.558687091319739*^9, 3.558700513323967*^9, 3.558702826105369*^9, 
   3.559045786635451*^9, 3.559313562344355*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["coefficient a7", "Subsection",
 CellChangeTimes->{{3.558217565244706*^9, 3.558217569279786*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Inta7", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MBint", "[", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"order0", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], ",", 
           RowBox[{"Log", "[", "x", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"order0", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "order0", "]"}]}], "}"}]}], "]"}], "//", 
   "MBmerge"}]}]], "Input",
 CellChangeTimes->{{3.557583576653493*^9, 3.557583761713107*^9}, {
   3.557583843666161*^9, 3.55758391687913*^9}, 3.558601908083628*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"3", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z2"}], "]"}]}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "2"]}], "+", "z2"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", "z2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["5", "2"]}], "+", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "z2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "2"]}], "+", "z2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", "z2"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z3"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z3"}], "]"}]}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "2"]}], "+", "z3"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", "z3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["5", "2"]}], "+", "z3"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z3"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", "z3"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "z3"}], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "2"]}], "+", "z3"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558595887963498*^9, 3.558601993349871*^9, 
  3.558679852308288*^9, 3.558687091690658*^9, 3.558700514422541*^9, 
  3.558702770444613*^9, 3.55870282654326*^9, 3.559045787289818*^9, 
  3.559313562884901*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListOfPiecesa7", "=", 
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Int", "[", 
         RowBox[{"MBint", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{"Inta7", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
            "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], ",", 
           RowBox[{"Inta7", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"Length", "[", "Inta7", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Expand", "[", 
            RowBox[{"Inta7", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
           "]"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Int", "[", 
     RowBox[{"Inta7", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plus", "@@", "ListOfPiecesa7"}]}], "Input",
 CellChangeTimes->{{3.558593592990147*^9, 3.558593610515348*^9}, {
   3.558593650881025*^9, 3.558593846449191*^9}, 3.558593886049526*^9, {
   3.558593964036*^9, 3.558593967264389*^9}, {3.558594068790252*^9, 
   3.558594083256562*^9}, {3.558594222016265*^9, 3.558594378430518*^9}, {
   3.558595991249344*^9, 3.558596035358199*^9}, {3.558596069046007*^9, 
   3.558596098154401*^9}, {3.558596160613732*^9, 3.558596244767308*^9}, {
   3.558597354559045*^9, 3.558597355456886*^9}, {3.558601914468698*^9, 
   3.558601918969405*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "70.4906779891448`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "7.9959107616627715138441119108`15.954589770191005"}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5.56875170762479506236937273377`15.954589770191003"}], ",",
      "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.85364515988646119091374589235`15.954589770191005", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.99761890673480282325968371737`15.954589770191003", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558596247151232*^9, 3.558597365344034*^9, 
  3.558601996439764*^9, 3.558679853449766*^9, 3.558687092868107*^9, 
  3.55870051498285*^9, 3.558702827548711*^9, 3.559045788797437*^9, 
  3.559313564474885*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "66.2040763918111`"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558596247151232*^9, 3.558597365344034*^9, 
  3.558601996439764*^9, 3.558679853449766*^9, 3.558687092868107*^9, 
  3.55870051498285*^9, 3.558702827548711*^9, 3.559045788797437*^9, 
  3.559313564497106*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"analytica7", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Inta7", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], ",", 
    RowBox[{"\[Pi]", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"8", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
    RowBox[{"\[Pi]", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"\[Pi]", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"8", 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"Inta7", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Pi]", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"Inta7", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"a7", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Plus", "@@", "%%"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558596312215104*^9, 3.558596379012149*^9}, {
  3.558596434237516*^9, 3.558596469523441*^9}, {3.558596523963725*^9, 
  3.558596563452031*^9}, {3.558596690246335*^9, 3.558596717498309*^9}, {
  3.558596796923124*^9, 3.558596799817706*^9}, {3.558596841244767*^9, 
  3.558596846817816*^9}, {3.558597130870412*^9, 3.558597220661957*^9}, {
  3.558597271245374*^9, 3.558597312768962*^9}, {3.558601928455649*^9, 
  3.558601932440989*^9}, {3.558601985051234*^9, 3.558601986213414*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "23"}], "+", 
      RowBox[{"6", " ", "EulerGamma"}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"8", " ", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"6", " ", "\[Pi]"}], "+", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"8", " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]"}], "+", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.558596545153372*^9, 3.558596564512517*^9}, {
   3.558596695561867*^9, 3.55859671831637*^9}, 3.558596800736057*^9, 
   3.55859684769345*^9, {3.558597204544437*^9, 3.558597224162193*^9}, {
   3.558597293210369*^9, 3.558597313844743*^9}, 3.55860200409139*^9, 
   3.558679858016813*^9, 3.558687095985292*^9, 3.558702649856386*^9, 
   3.558702830762304*^9, 3.559045793399789*^9, 3.559313567592178*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "70.49067798914479`"}], ",", 
   RowBox[{"-", "7.995910761659436`"}], ",", 
   RowBox[{"-", "5.568751707624615`"}], ",", "10.853645159879322`", ",", 
   "6.997618906734558`"}], "}"}]], "Output",
 CellChangeTimes->{{3.558596545153372*^9, 3.558596564512517*^9}, {
   3.558596695561867*^9, 3.55859671831637*^9}, 3.558596800736057*^9, 
   3.55859684769345*^9, {3.558597204544437*^9, 3.558597224162193*^9}, {
   3.558597293210369*^9, 3.558597313844743*^9}, 3.55860200409139*^9, 
   3.558679858016813*^9, 3.558687095985292*^9, 3.558702649856386*^9, 
   3.558702830762304*^9, 3.559045793399789*^9, 3.559313567614718*^9}],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{{3.558596545153372*^9, 3.558596564512517*^9}, {
   3.558596695561867*^9, 3.55859671831637*^9}, 3.558596800736057*^9, 
   3.55859684769345*^9, {3.558597204544437*^9, 3.558597224162193*^9}, {
   3.558597293210369*^9, 3.558597313844743*^9}, 3.55860200409139*^9, 
   3.558679858016813*^9, 3.558687095985292*^9, 3.558702649856386*^9, 
   3.558702830762304*^9, 3.559045793399789*^9, 3.559313567782604*^9}],

Cell[BoxData[
 RowBox[{"-", "66.20407639181497`"}]], "Output",
 CellChangeTimes->{{3.558596545153372*^9, 3.558596564512517*^9}, {
   3.558596695561867*^9, 3.55859671831637*^9}, 3.558596800736057*^9, 
   3.55859684769345*^9, {3.558597204544437*^9, 3.558597224162193*^9}, {
   3.558597293210369*^9, 3.558597313844743*^9}, 3.55860200409139*^9, 
   3.558679858016813*^9, 3.558687095985292*^9, 3.558702649856386*^9, 
   3.558702830762304*^9, 3.559045793399789*^9, 3.559313567786979*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["coefficient a8", "Subsection",
 CellChangeTimes->{{3.558217589930284*^9, 3.558217593083557*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Inta8", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MBint", "[", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"order0", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], ",", 
           RowBox[{"Log", "[", "x", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"order0", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "order0", "]"}]}], "}"}]}], "]"}], "//", 
   "MBmerge"}]}]], "Input",
 CellChangeTimes->{{3.55758392318383*^9, 3.557583931320943*^9}, 
   3.558601947476572*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"5", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["5", "2"]}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", "z2"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "z2"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "z2"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "2"]}], "+", "z2"}], "]"}]}]], "-", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "z2"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "z2"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", "z3"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z3"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", "z3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z3"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "z3"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "z3"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "2"]}], "+", "z3"}], "]"}]}]], "-", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "z3"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "z3"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558601482570372*^9, 3.558602007843754*^9, 
  3.558679831923821*^9, 3.558687096624197*^9, 3.558702831331278*^9, 
  3.559045794282827*^9, 3.559313568186654*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListOfPiecesa8", "=", 
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Int", "[", 
         RowBox[{"MBint", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{"Inta8", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
            "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], ",", 
           RowBox[{"Inta8", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"Length", "[", "Inta8", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Expand", "[", 
            RowBox[{"Inta8", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
           "]"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Int", "[", 
     RowBox[{"Inta8", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plus", "@@", "ListOfPiecesa8"}]}], "Input",
 CellChangeTimes->{{3.558593592990147*^9, 3.558593610515348*^9}, {
   3.558593650881025*^9, 3.558593846449191*^9}, 3.558593886049526*^9, {
   3.558593964036*^9, 3.558593967264389*^9}, {3.558594068790252*^9, 
   3.558594083256562*^9}, {3.558594222016265*^9, 3.558594378430518*^9}, {
   3.558595991249344*^9, 3.558596035358199*^9}, {3.558596069046007*^9, 
   3.558596098154401*^9}, {3.558596160613732*^9, 3.558596244767308*^9}, {
   3.558597354559045*^9, 3.558597355456886*^9}, {3.55860154991383*^9, 
   3.558601566895817*^9}, {3.558601952882787*^9, 3.558601955468475*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "29.19142695575436`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "28.05904621078069630220959295174`15.954589770191003"}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.21357952702064562338036880168`15.954589770191005", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "24.91745355718948485884045712787`15.954589770191003"}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.4967648342004282226657307217`15.954589770191003", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558596247151232*^9, 3.558597365344034*^9, 
  3.558601576388795*^9, 3.558602011402254*^9, 3.558679835571559*^9, 
  3.558687097657972*^9, 3.558702832333703*^9, 3.559045795753599*^9, 
  3.559313569242974*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "73.45758236250347`"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558596247151232*^9, 3.558597365344034*^9, 
  3.558601576388795*^9, 3.558602011402254*^9, 3.558679835571559*^9, 
  3.558687097657972*^9, 3.558702832333703*^9, 3.559045795753599*^9, 
  3.559313569265163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"analytica8", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Inta8", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], ",", 
    RowBox[{"\[Pi]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"10", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
    RowBox[{"\[Pi]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"\[Pi]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"10", 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"Inta8", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Pi]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"Inta8", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"a8", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Plus", "@@", "%%"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558596312215104*^9, 3.558596379012149*^9}, {
   3.558596434237516*^9, 3.558596469523441*^9}, {3.558596523963725*^9, 
   3.558596563452031*^9}, {3.558596690246335*^9, 3.558596717498309*^9}, {
   3.558596796923124*^9, 3.558596799817706*^9}, {3.558596841244767*^9, 
   3.558596846817816*^9}, {3.558597130870412*^9, 3.558597220661957*^9}, {
   3.558597271245374*^9, 3.558597312768962*^9}, {3.558601545991567*^9, 
   3.558601546507416*^9}, 3.558601615888472*^9, 3.558601665292432*^9, {
   3.558601703255417*^9, 3.5586017452257*^9}, {3.558601962728237*^9, 
   3.558601976124965*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", 
      RowBox[{"8", " ", "EulerGamma"}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"\[Pi]", "+", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "\[Pi]"}], "+", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.558596545153372*^9, 3.558596564512517*^9}, {
   3.558596695561867*^9, 3.55859671831637*^9}, 3.558596800736057*^9, 
   3.55859684769345*^9, {3.558597204544437*^9, 3.558597224162193*^9}, {
   3.558597293210369*^9, 3.558597313844743*^9}, 3.558601753539951*^9, 
   3.558602018060925*^9, 3.558679839655728*^9, 3.558687101335587*^9, 
   3.558702836146419*^9, 3.559045801178112*^9, 3.559313572936665*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "29.191426955754373`"}], ",", 
   RowBox[{"-", "28.05904621021561`"}], ",", "1.2135795270174108`", ",", 
   RowBox[{"-", "24.917453556625816`"}], ",", "7.496764834196997`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.558596545153372*^9, 3.558596564512517*^9}, {
   3.558596695561867*^9, 3.55859671831637*^9}, 3.558596800736057*^9, 
   3.55859684769345*^9, {3.558597204544437*^9, 3.558597224162193*^9}, {
   3.558597293210369*^9, 3.558597313844743*^9}, 3.558601753539951*^9, 
   3.558602018060925*^9, 3.558679839655728*^9, 3.558687101335587*^9, 
   3.558702836146419*^9, 3.559045801178112*^9, 3.559313572958771*^9}],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{{3.558596545153372*^9, 3.558596564512517*^9}, {
   3.558596695561867*^9, 3.55859671831637*^9}, 3.558596800736057*^9, 
   3.55859684769345*^9, {3.558597204544437*^9, 3.558597224162193*^9}, {
   3.558597293210369*^9, 3.558597313844743*^9}, 3.558601753539951*^9, 
   3.558602018060925*^9, 3.558679839655728*^9, 3.558687101335587*^9, 
   3.558702836146419*^9, 3.559045801178112*^9, 3.559313573128383*^9}],

Cell[BoxData[
 RowBox[{"-", "73.45758236138138`"}]], "Output",
 CellChangeTimes->{{3.558596545153372*^9, 3.558596564512517*^9}, {
   3.558596695561867*^9, 3.55859671831637*^9}, 3.558596800736057*^9, 
   3.55859684769345*^9, {3.558597204544437*^9, 3.558597224162193*^9}, {
   3.558597293210369*^9, 3.558597313844743*^9}, 3.558601753539951*^9, 
   3.558602018060925*^9, 3.558679839655728*^9, 3.558687101335587*^9, 
   3.558702836146419*^9, 3.559045801178112*^9, 3.55931357313268*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["coefficient a9 and a10", "Subsection",
 CellChangeTimes->{{3.558608208484651*^9, 3.558608216536547*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListOfPiecesI0", "=", 
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Int", "[", 
         RowBox[{"MBint", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{
              RowBox[{"order0", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
              RowBox[{
               RowBox[{"Log", "[", "x", "]"}], "\[Rule]", "0"}]}], "]"}], 
            "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], ",", 
           RowBox[{"order0", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{"order0", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
             RowBox[{
              RowBox[{"Log", "[", "x", "]"}], "\[Rule]", "0"}]}], "]"}], 
           "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", 
        RowBox[{"Length", "[", "order0", "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Int", "[", 
     RowBox[{
      RowBox[{
      "order0", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.", 
      
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "\[Rule]", "0"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plus", "@@", "ListOfPiecesI0"}]}], "Input",
 CellChangeTimes->{{3.558602662057912*^9, 3.558602708265162*^9}, {
  3.558602764345254*^9, 3.558602786197378*^9}, {3.558602939065971*^9, 
  3.558602979818455*^9}, {3.558603334425082*^9, 3.558603373538188*^9}, {
  3.55860348938313*^9, 3.558603494604542*^9}, {3.558603526807971*^9, 
  3.558603548123933*^9}, {3.558603791147067*^9, 3.558603804582566*^9}, {
  3.55860404085814*^9, 3.558604135868827*^9}, {3.558604260870199*^9, 
  3.558604270869163*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["379.97700270994784`", 
        SuperscriptBox["x", "2"]]}], "-", 
      FractionBox["233.39664026175598`", "x"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["75.74389168097367699474774589259`15.492658113509451", 
       SuperscriptBox["x", "2"]], "+", 
      FractionBox["132.82088139190033499413607541254`15.347385959836691", 
       "x"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["69.13356941309548893124302271707`15.531125219406649", 
       SuperscriptBox["x", "2"]], "+", 
      FractionBox["71.66753489699926567871647057515`15.636596330125975", 
       "x"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["64.84013289281137459124994853559`15.869370534250802", 
        SuperscriptBox["x", "2"]]}], "-", 
      FractionBox["39.47925178383781080819700139826`15.444253504092213", 
       "x"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["13.50068418491047`", 
       SuperscriptBox["x", "2"]], "+", 
      FractionBox["22.326470182984977`", "x"]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["0.001343603129805606`", 
         SuperscriptBox["x", "2"]], "+", 
        FractionBox["0.002100814679065918`", "x"]}], ",", "0"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1.735095754358715`", 
        SuperscriptBox["x", "2"]]}], "+", 
      FractionBox["4.632240028110638`", "x"]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["0.0001719274050773844`", 
         SuperscriptBox["x", "2"]], "+", 
        FractionBox["0.0006119535804856972`", "x"]}], ",", "0"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.558602722586243*^9, 3.558602808945502*^9, 3.558602987742879*^9, {
   3.558603370760721*^9, 3.558603386800458*^9}, 3.558603509779208*^9, {
   3.558603542669464*^9, 3.558603563074229*^9}, 3.558603798797704*^9, 
   3.558603868097764*^9, 3.558604207701023*^9, 3.558604310696289*^9, 
   3.558687138726425*^9, 3.558702879885834*^9, 3.559045878459302*^9, 
   3.559313615042739*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["288.1740860781383`", 
      SuperscriptBox["x", "2"]]}], "-", 
    FractionBox["41.428765545598594`", "x"]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["0.0015155305348829905`", 
       SuperscriptBox["x", "2"]], "+", 
      FractionBox["0.0027127682595516154`", "x"]}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.558602722586243*^9, 3.558602808945502*^9, 3.558602987742879*^9, {
   3.558603370760721*^9, 3.558603386800458*^9}, 3.558603509779208*^9, {
   3.558603542669464*^9, 3.558603563074229*^9}, 3.558603798797704*^9, 
   3.558603868097764*^9, 3.558604207701023*^9, 3.558604310696289*^9, 
   3.558687138726425*^9, 3.558702879885834*^9, 3.559045878459302*^9, 
   3.559313615050782*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["analytic results", "Subsubsection",
 CellChangeTimes->{{3.558679201080673*^9, 3.558679217294*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I02", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["x", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"5", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D15", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
          RowBox[{"D20", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
          RowBox[{"D20", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
          RowBox[{"D26", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "-", "z2"}], "]"}], "    ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", "z2", "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", "z2"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["3", "2"], "+", "z2"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "-", 
       RowBox[{"3", 
        RowBox[{"D2", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "2"}], 
        RowBox[{"D6", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "2"}], 
        RowBox[{"D5", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"9", "/", "2"}], 
        RowBox[{"D13", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"D2", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"D6", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{"D5", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"3", 
        RowBox[{"D12", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "\[IndentingNewLine]",
        "-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "-", "z2"}], "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "z2"}], "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"-", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "z2"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "]"}]}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                FractionBox["1", "2"]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "-", "z2"}]}], "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", "z2"}]}], "]"}]}]}], ")"}]}],
            ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "2"]}], "+", "z2"}], "]"}]}], " ", ")"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "+", 
       RowBox[{"\[Pi]", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"6", "EulerGamma"}]}], ")"}]}], "-", 
       RowBox[{"5", 
        RowBox[{"D7", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"D7", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"D4", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"D4", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", 
           RowBox[{"D1", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], ",", "0", ",", "1", ",", 
             RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
          RowBox[{"8", 
           RowBox[{"D2", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"D1m", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"2", 
        RowBox[{"D6", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"D5", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"D1p", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"D2", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"2", 
        RowBox[{"D2", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"D13", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"5", "/", "3"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], 
          RowBox[{"D2", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], 
       "-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "-", "z2"}], "]"}]}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "2"]}], "+", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", "z2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 FractionBox["1", "2"]}], "]"}]}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                FractionBox["3", "2"]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "-", "z2"}]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"1", "-", "z2"}]}], "]"}]}], "-", 
              RowBox[{"5", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["5", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "z2"}]}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", "z2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["5", "2"]}], "+", "z2"}], "]"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "x"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D5", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
       RowBox[{"2", 
        RowBox[{"D12", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{"D6", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "-", "z2"}], "]"}]}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"-", "z2"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "-", "z2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "z2"}], "]"}], "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "z2"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "-", "z2"}]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"1", "-", "z2"}]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", "-", "z2"}]}], "]"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"-", "z2"}]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"1", "+", "z2"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z2"}], "]"}], "  ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "2"]}], "+", "z2"}], "]"}]}], " ", ")"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"D3", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
          RowBox[{"D14", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
          RowBox[{"D8", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
          RowBox[{"D4", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "+", 
          RowBox[{"D8", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
          RowBox[{"D8", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
          RowBox[{"D4", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
          RowBox[{"D8", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
          RowBox[{"D11", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"D11", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
          RowBox[{"D7", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "+", 
          RowBox[{"D11", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"D7", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"D11", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}], ")"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D10", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
         RowBox[{"D10", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
         RowBox[{"BL1", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
         RowBox[{"BL2", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "z"}], "]"}], 
            RowBox[{"PolyGamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}], 
          RowBox[{"BL1", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"3", "/", "2"}], 
          RowBox[{"BL2", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
         RowBox[{"BL1", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
         RowBox[{
          RowBox[{"3", "/", "2"}], 
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "z"}], "]"}], 
             RowBox[{"PolyGamma", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", 
              RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "z"}], "]"}], 
            RowBox[{"PolyGamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"5", "/", "3"}], 
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D14", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
            RowBox[{"D12", "[", 
             RowBox[{"1", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
            RowBox[{"Residue", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "-", "z"}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "z"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", 
                RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], 
         ")"}]}]}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"N", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.558604428254425*^9, 3.558604486503328*^9}, {
  3.558604520252137*^9, 3.55860452757636*^9}, {3.558604627888261*^9, 
  3.558604634283201*^9}, {3.558604672870688*^9, 3.558604719955988*^9}, {
  3.558604806934789*^9, 3.558604815393356*^9}, {3.558604864393501*^9, 
  3.558604880209208*^9}, {3.558679243608489*^9, 3.558679248397009*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    SuperscriptBox["x", "2"]}]], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "342"}], "+", 
     RowBox[{"24", " ", "EulerGamma"}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"72", " ", "x"}], "-", 
     RowBox[{"18", " ", "EulerGamma", " ", "x"}], "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "140"}], "+", 
        RowBox[{"6", " ", "EulerGamma", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"Log", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.558604544951054*^9, {3.558604696653525*^9, 3.558604721382705*^9}, 
   3.558604891154436*^9, 3.558679268281756*^9, 3.558687151121415*^9, 
   3.55870289230551*^9, 3.559045916444037*^9, 3.559313630539391*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["75.74389130104888`", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["132.82088137628645`", "x"]}]], "Output",
 CellChangeTimes->{
  3.558604544951054*^9, {3.558604696653525*^9, 3.558604721382705*^9}, 
   3.558604891154436*^9, 3.558679268281756*^9, 3.558687151121415*^9, 
   3.55870289230551*^9, 3.559045916444037*^9, 3.559313630542322*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I03", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["x", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"5", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D15", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
          RowBox[{"D20", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
          RowBox[{"D20", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
          RowBox[{"D26", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], "-", 
       RowBox[{"3", 
        RowBox[{"D2", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "2"}], 
        RowBox[{"D6", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "2"}], 
        RowBox[{"D5", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"9", "/", "2"}], 
        RowBox[{"D13", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"D2", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"D6", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{"D5", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"3", 
        RowBox[{"D12", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"4", 
        RowBox[{"D1", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"14", 
        RowBox[{"D2", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"D1m", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"2", 
        RowBox[{"D6", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"D5", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"D1p", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"D13", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "\[IndentingNewLine]", "-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", "z", "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox["3", "2"]}], "]"}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "2"], "-", "z"}]}], "]"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["5", "2"]}], "+", "z"}]}], "]"}]}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "+", "z"}]}], "]"}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "z"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "/", "2"}], "+", "z"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "x"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D3", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "z"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "-", 
         RowBox[{"D12", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"4", "/", "x"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D3", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
       RowBox[{"D3", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"D14", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
       RowBox[{"D12", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "x"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D10", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
       RowBox[{"D10", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"BL1", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"BL2", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "z"}], "]"}], 
          RowBox[{"PolyGamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "x"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "/", "2"}], 
        RowBox[{"BL1", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"3", "/", "2"}], 
        RowBox[{"BL2", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"BL1", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        RowBox[{"3", "/", "2"}], 
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "z"}], "]"}], 
           RowBox[{"PolyGamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "z"}], "]"}], 
          RowBox[{"PolyGamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"3", "/", "x"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D14", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
       RowBox[{"D12", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "x"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D10", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
       RowBox[{"D9", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Residue", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
              RowBox[{"Gamma", "[", 
               RowBox[{"-", "z"}], "]"}], 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", "+", "z"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", 
               RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
          RowBox[{"D12", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], ")"}]}]}], 
      ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"N", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.558605020064159*^9, 3.558605034383434*^9}, {
   3.558605076982891*^9, 3.558605104794598*^9}, 3.558605137251454*^9, 
   3.558605167418039*^9, {3.558605201707881*^9, 3.558605229055522*^9}, 
   3.558608755638926*^9, {3.558608813499716*^9, 3.558608814138341*^9}, {
   3.558608866901993*^9, 3.558608878577344*^9}, {3.558608953114168*^9, 
   3.55860896384695*^9}, {3.558679260592713*^9, 3.558679263199735*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"12", " ", 
    SuperscriptBox["x", "2"]}]], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"4", " ", "x"}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "59"}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"68", " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"3", " ", "x"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", "x"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
     RowBox[{"24", " ", "EulerGamma", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"Log", "[", "16", "]"}]}], "+", 
        RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.558608367299912*^9, 3.558608759569521*^9, 
  3.558608883252965*^9, 3.558608966295777*^9, 3.558679276364511*^9, 
  3.558687155361284*^9, 3.558702896678067*^9, 3.559045929108047*^9, 
  3.559313634782562*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["69.13363936325777`", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["71.66753489586841`", "x"]}]], "Output",
 CellChangeTimes->{3.558608367299912*^9, 3.558608759569521*^9, 
  3.558608883252965*^9, 3.558608966295777*^9, 3.558679276364511*^9, 
  3.558687155361284*^9, 3.558702896678067*^9, 3.559045929108047*^9, 
  3.55931363479998*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I04", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["x", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"D26", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"3", 
        RowBox[{"D20", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "x"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", "EulerGamma"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], 
           RowBox[{"D3", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"D3", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"D10", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D10", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"D9", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D9", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D8", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
       RowBox[{"D8", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{"\[Pi]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", "EulerGamma"}], ")"}]}], 
       "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"(", 
         RowBox[{"D59", "[", 
          RowBox[{"1", "/", "2"}], "]"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D20", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "4"}], 
        RowBox[{"D59", "[", 
         RowBox[{"3", "/", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D20", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "]"}]}], "+", 
       RowBox[{"D3", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"D2", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"D3", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D2", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D3", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["x", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
          RowBox[{"Gamma", "[", "z4", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"2", " ", "EulerGamma"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "z4"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "z4"}]}], "]"}]}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "2"], "-", "z4"}]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", "z4"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", "z4"}]}], "]"}]}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["3", "2"], "+", "z4"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"2", " ", "EulerGamma"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D2", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}], "-", 
          RowBox[{"D3", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
          RowBox[{"D13", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
          RowBox[{"D26", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"D26", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"D13", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
       RowBox[{"D29", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], "+", 
       RowBox[{"D57", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "]"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D29", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D57", "[", 
         RowBox[{"1", "/", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "z"}], "]"}], 
           RowBox[{"PolyGamma", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
       "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"D8", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
          RowBox[{"D28", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "z"}], "]"}]}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"z", "+", "1"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
             RowBox[{"PolyGamma", "[", "z", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0"}], "}"}]}], "]"}], "-", 
          RowBox[{"D9", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "1", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}], "-", 
          RowBox[{"D2", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}], "-", 
          RowBox[{"D3", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "1", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D57", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "]"}], "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"D57", "[", 
           RowBox[{"1", "/", "2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "z"}], "]"}], 
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "2"}], "+", "z"}], ")"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"D9", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
         RowBox[{"D28", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}], "-", 
         RowBox[{"D8", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "1", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}], "+", 
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "z"}], "]"}]}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
            RowBox[{"PolyGamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "+", "z"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], ")"}]}], "+", 
    
    RowBox[{
     FractionBox["1", "x"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"D3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
          RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"D3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
          RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
       RowBox[{"2", "\[Pi]"}], "+", 
       RowBox[{"D15", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"D3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}], ",", "0", ",", 
          RowBox[{"5", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"2", "\[Pi]"}], "-", 
       RowBox[{"D3", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"D3", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", "EulerGamma"}]}], ")"}], 
        RowBox[{"D3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
          RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"D10", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}], "-", 
       RowBox[{"D11", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}], "-", 
       RowBox[{"D9", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}], "-", 
       RowBox[{"D8", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", "EulerGamma"}]}], ")"}], 
        RowBox[{"D1", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
          RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
       RowBox[{"D1m", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}], "+", 
       RowBox[{"D1m", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{"D1p", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{"D1p", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], "\[IndentingNewLine]", 
       "-", 
       RowBox[{"EulerGamma", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"D2", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
          RowBox[{"D3", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "/", "2"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "/", "2"}], "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"D20", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"D1m", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}], "-", 
       RowBox[{"2", 
        RowBox[{"D6", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
       RowBox[{"D11", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"D25", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"D2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"3", "/", "2"}]}], "]"}], "+", 
       RowBox[{"D20", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"D26", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"D20", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"D3", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}], "-", 
       RowBox[{"2", 
        RowBox[{"D2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"3", "/", "4"}], 
        RowBox[{"D59", "[", 
         RowBox[{"1", "/", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"5", "/", "4"}], 
        RowBox[{"D20", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D2", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D1m", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
          RowBox[{"D10", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"D7", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"D24", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", "z"}], "]"}], 
             RowBox[{"Gamma", "[", "z", "]"}], 
             RowBox[{"PolyGamma", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", 
              RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", 
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], "]"}], 
             RowBox[{"PolyGamma", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", 
              RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D4", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D4", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"\[Pi]", " ", "EulerGamma"}], "+", 
       RowBox[{
        RowBox[{"3", "/", "4"}], 
        RowBox[{"D4", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"3", "/", "4"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "/", "2"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "]"}], 
        RowBox[{"PolyGamma", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "4"}], 
        RowBox[{"D23", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "4"}], 
        RowBox[{"D59", "[", 
         RowBox[{"1", "/", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D3", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"D21", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"N", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.558679271336594*^9, 3.558679272936066*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"9", " ", 
    SuperscriptBox["x", "2"]}]], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"7", " ", "x"}]}], ")"}]}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "38"}], "+", 
        RowBox[{"9", " ", "x"}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"136", "+", 
        RowBox[{"75", " ", "x"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"216", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "x"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
     RowBox[{"3", " ", "EulerGamma", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "52"}], "+", 
        RowBox[{"9", " ", "x"}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.558679277359717*^9, 3.558687164499963*^9, 
  3.558702906329502*^9, 3.559045946918871*^9, 3.559313644002995*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["64.84013289187078`", 
    SuperscriptBox["x", "2"]]}], "-", 
  FractionBox["39.47925178366832`", "x"]}]], "Output",
 CellChangeTimes->{3.558679277359717*^9, 3.558687164499963*^9, 
  3.558702906329502*^9, 3.559045946918871*^9, 3.559313644023361*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I05", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["x", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "-", "z2"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "z2"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], "-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "-", "s"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "s"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "s"}], "]"}], 
          RowBox[{"Gamma", "[", "s", "]"}], 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "s"}], "]"}], "/", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "+", "s"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "-", 
       RowBox[{"3", 
        RowBox[{"D15", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
       RowBox[{"3", 
        RowBox[{"D20", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"D15", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"PolyGamma", "[", "1", "]"}], 
           RowBox[{"D20", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
          RowBox[{"D24", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "+", 
          RowBox[{"D59", "[", 
           RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}], "+", 
       RowBox[{"D14", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"D1m", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], ",", "1", ",", "0", ",", 
             RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
          RowBox[{"D1p", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}], ",", "0", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}], "+", 
          RowBox[{"D2", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}], "-", 
          RowBox[{"D7", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
          RowBox[{"D4", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"2", 
        RowBox[{"D14", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"D15", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"D20", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", "z", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
    
    RowBox[{
     FractionBox["1", "x"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", 
          RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "3"], "6"], "+", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "3"], "6"], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Log", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"PolyGamma", "[", "2", "]"}], 
        RowBox[{"D3", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"D11", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"D1", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PolyGamma", "[", "1", "]"}], 
        RowBox[{"D3", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
       RowBox[{"D10", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D59", "[", 
         RowBox[{"1", "/", "2"}], "]"}]}], "-", 
       RowBox[{"D20", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"N", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.558607963416212*^9, 3.558608039932799*^9}, {
  3.55867927964179*^9, 3.558679281131858*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"44", "-", 
     RowBox[{"24", " ", "x"}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"6", " ", "x"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "x"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"6", " ", 
   SuperscriptBox["x", "2"]}]]], "Output",
 CellChangeTimes->{{3.558608035604811*^9, 3.558608040959837*^9}, 
   3.558679286052641*^9, 3.558687167419528*^9, 3.558702909366694*^9, 
   3.559045955271909*^9, 3.55931364850835*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["13.500443198557349`", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["22.32632118424058`", "x"]}]], "Output",
 CellChangeTimes->{{3.558608035604811*^9, 3.558608040959837*^9}, 
   3.558679286052641*^9, 3.558687167419528*^9, 3.558702909366694*^9, 
   3.559045955271909*^9, 3.559313648510205*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I06", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      SuperscriptBox["x", "2"]}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"73", " ", "\[Pi]"}], "3"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "3"]}], "-", 
       RowBox[{
        FractionBox["268", "3"], " ", "\[Pi]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{"36", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "x"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "3"]}], "6"]}], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"8", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"26", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
             RowBox[{"Log", "[", "32", "]"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"N", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.55860812062164*^9, 3.558608125714916*^9}, {
  3.558679284896715*^9, 3.558679286756899*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3", " ", 
    SuperscriptBox["x", "2"]}]], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"73", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "x"}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "67"}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"9", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.558608127815173*^9, 3.558679289886606*^9, 
  3.558687168771309*^9, 3.558702910708023*^9, 3.559045958736523*^9, 
  3.559313650368205*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1.7350937480326425`", 
    SuperscriptBox["x", "2"]]}], "+", 
  FractionBox["4.632236950735333`", "x"]}]], "Output",
 CellChangeTimes->{3.558608127815173*^9, 3.558679289886606*^9, 
  3.558687168771309*^9, 3.558702910708023*^9, 3.559045958736523*^9, 
  3.55931365037024*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["comparison", "Subsubsection",
 CellChangeTimes->{{3.558679317983726*^9, 3.558679320564779*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"analyticI0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"order0", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "\[Rule]", "0"}]}], "]"}], ",", "I02",
      ",", "I03", ",", "I04", ",", "I05", ",", "I06"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "/@", 
  RowBox[{"N", "[", "%", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I0", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Plus", "@@", "%%"}], "]"}], "//", "RedLogs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a9", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"I0", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a10", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"I0", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.558603946114658*^9, 3.558603955768808*^9}, 
   3.558604962708208*^9, {3.558679324951336*^9, 3.558679376445511*^9}, {
   3.558679454688611*^9, 3.55867948668528*^9}, {3.558679520025461*^9, 
   3.558679549473732*^9}, {3.558679588650922*^9, 3.558679606557666*^9}, {
   3.55867966946854*^9, 3.55867972516748*^9}, {3.558680779004445*^9, 
   3.5586807816235*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["379.9770027099477`", 
      SuperscriptBox["x", "2"]]}], "-", 
    FractionBox["233.396640261756`", "x"]}], ",", 
   RowBox[{
    FractionBox["75.74389130104888`", 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox["132.82088137628645`", "x"]}], ",", 
   RowBox[{
    FractionBox["69.13363936325777`", 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox["71.66753489586841`", "x"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["64.84013289187078`", 
      SuperscriptBox["x", "2"]]}], "-", 
    FractionBox["39.47925178366832`", "x"]}], ",", 
   RowBox[{
    FractionBox["13.500443198557349`", 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox["22.32632118424058`", "x"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1.7350937480326425`", 
      SuperscriptBox["x", "2"]]}], "+", 
    FractionBox["4.632236950735333`", "x"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.55867942534934*^9, {3.55867946399842*^9, 3.558679488647606*^9}, {
   3.558679525696652*^9, 3.558679550429744*^9}, 3.558679607538566*^9, {
   3.558679706933526*^9, 3.558679726245061*^9}, 3.558680782866825*^9, 
   3.558687169737697*^9, 3.558702911693992*^9, 3.559045960969483*^9, 
   3.55931365171581*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["x", "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "28"}], " ", "\[Pi]"}], "-", 
     RowBox[{"40", " ", "EulerGamma", " ", "\[Pi]"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["EulerGamma", "2"], " ", "\[Pi]"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "3"]}], "+", 
     RowBox[{"80", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"24", " ", "EulerGamma", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"24", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "x"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"46", " ", "\[Pi]"}], "-", 
     RowBox[{"54", " ", "EulerGamma", " ", "\[Pi]"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["EulerGamma", "2"], " ", "\[Pi]"}], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "3"], "+", 
     RowBox[{"52", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"16", " ", "EulerGamma", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"16", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.55867942534934*^9, {3.55867946399842*^9, 3.558679488647606*^9}, {
   3.558679525696652*^9, 3.558679550429744*^9}, 3.558679607538566*^9, {
   3.558679706933526*^9, 3.558679726245061*^9}, 3.558680782866825*^9, 
   3.558687169737697*^9, 3.558702911693992*^9, 3.559045960969483*^9, 
   3.559313655428897*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["288.1742554869872`", 
    SuperscriptBox["x", "2"]]}], "-", 
  FractionBox["41.4289176382935`", "x"]}]], "Output",
 CellChangeTimes->{
  3.55867942534934*^9, {3.55867946399842*^9, 3.558679488647606*^9}, {
   3.558679525696652*^9, 3.558679550429744*^9}, 3.558679607538566*^9, {
   3.558679706933526*^9, 3.558679726245061*^9}, 3.558680782866825*^9, 
   3.558687169737697*^9, 3.558702911693992*^9, 3.559045960969483*^9, 
   3.559313655438069*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["1-fold integral 1", "Subsection",
 CellChangeTimes->{{3.558278234723315*^9, 3.558278240418129*^9}, {
  3.558595563707573*^9, 3.558595565641314*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{
   RowBox[{"order0", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "/.", 
   RowBox[{
    RowBox[{"Log", "[", "x", "]"}], "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{3.558684094716309*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["75.7438913044459728760228118745`15.954589770191005", 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox["132.8208813764081674445675991948`15.954589770191003", "x"]}],
    ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558684097700807*^9, 3.558687173543387*^9, 
  3.558702915592458*^9, 3.55904597157214*^9, 3.559313658886276*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["x", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"5", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D15", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
         RowBox[{"D20", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
         RowBox[{"D20", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
         RowBox[{"D26", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], "\[IndentingNewLine]",
       "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "-", "z2"}], "]"}], "    ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", "z2", "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "z2"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "+", "z2"}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"3", 
       RowBox[{"D2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"D6", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"D5", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"9", "/", "2"}], 
       RowBox[{"D13", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"D2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"D6", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D5", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"3", 
       RowBox[{"D12", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
      "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "  ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "-", "z2"}], "]"}], "  ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}], "]"}], "  ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "z2"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}]}], "]"}]}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "2"], "-", "z2"}]}], "]"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "z2"}]}], "]"}]}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", "z2"}], "]"}]}], " ", ")"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"\[Pi]", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", "EulerGamma"}]}], ")"}]}], "-", 
      RowBox[{"5", 
       RowBox[{"D7", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"D7", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"D4", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"D4", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"D1", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0", ",", "1", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
         RowBox[{"8", 
          RowBox[{"D2", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"D1m", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"D6", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"D5", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"D1p", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"D2", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"D2", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"D13", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"5", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], 
         RowBox[{"D2", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "-", "z2"}], "]"}]}], "  ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", "z2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                FractionBox["1", "2"]}], "]"}]}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox["3", "2"]}], "]"}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "2"], "-", "z2"}]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "-", "z2"}]}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["5", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "z2"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", "z2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "+", "z2"}], "]"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "x"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D5", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"D12", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{"D6", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "-", "z2"}], "]"}]}], "  ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", "z2"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "-", "z2"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "z2"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "z2"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "-", "z2"}]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "-", "z2"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"2", "-", "z2"}]}], "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "z2"}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", "z2"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "z2"}], "]"}], "  ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", "z2"}], "]"}]}], " ", ")"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"D3", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
         RowBox[{"D14", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
         RowBox[{"D8", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
         RowBox[{"D4", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "+", 
         RowBox[{"D8", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
         RowBox[{"D8", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
         RowBox[{"D4", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
         RowBox[{"D8", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
         RowBox[{"D11", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"D11", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
         RowBox[{"D7", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "+", 
         RowBox[{"D11", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"D7", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"D11", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}], ")"}]}], 
      "\[IndentingNewLine]", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D10", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
        RowBox[{"D10", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
        RowBox[{"BL1", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
        RowBox[{"BL2", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "z"}], "]"}], 
           RowBox[{"PolyGamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "2"}], 
         RowBox[{"BL1", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"3", "/", "2"}], 
         RowBox[{"BL2", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
        RowBox[{"BL1", "[", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
        RowBox[{
         RowBox[{"3", "/", "2"}], 
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "z"}], "]"}], 
            RowBox[{"PolyGamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "z"}], "]"}], 
           RowBox[{"PolyGamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}], "+", 
      RowBox[{
       RowBox[{"5", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D14", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
           RowBox[{"D12", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
           RowBox[{"Residue", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "-", "z"}], "]"}], 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "z"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", 
               RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], 
        ")"}]}]}], ")"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"N", "[", "%", "]"}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    SuperscriptBox["x", "2"]}]], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "342"}], "+", 
     RowBox[{"24", " ", "EulerGamma"}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"72", " ", "x"}], "-", 
     RowBox[{"18", " ", "EulerGamma", " ", "x"}], "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "140"}], "+", 
        RowBox[{"6", " ", "EulerGamma", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"Log", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.558687178879255*^9, 3.558702920977547*^9, 
  3.559045986535076*^9, 3.559313669371685*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["75.74389130104888`", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["132.82088137628645`", "x"]}]], "Output",
 CellChangeTimes->{3.558687178879255*^9, 3.558702920977547*^9, 
  3.559045986535076*^9, 3.55931366938069*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["part 1", "Subsubsection",
 CellChangeTimes->{{3.558278290408594*^9, 3.558278292027244*^9}, 
   3.558682335855586*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2"}], "]"}], "    ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z2", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], "    ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z2"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["13", "16"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558337712744468*^9, 3.558337713414042*^9}, {
  3.558337913327752*^9, 3.558337930613147*^9}, {3.558340069241465*^9, 
  3.558340082570764*^9}, {3.558682920257412*^9, 3.558682931053041*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["42.8340962327557720299151293062`15.954589770191", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558340083888167*^9, 3.558682932525578*^9, 
  3.558687179542614*^9, 3.558702921562689*^9, 3.559045987713479*^9, 
  3.559313670361946*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"5", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D15", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
      RowBox[{"D20", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D20", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
      RowBox[{"D26", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
   "-", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "z2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z2"}], "]"}], "    ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", "z2", "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "z2"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z2"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558340016227221*^9, 3.558340094936983*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["10", "3"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.558340087180272*^9, 3.558340096945875*^9}, 
   3.558687180667426*^9, 3.558702922694449*^9, 3.559045991081902*^9, 
   3.559313672322578*^9}],

Cell[BoxData["42.83409623243027`"], "Output",
 CellChangeTimes->{{3.558340087180272*^9, 3.558340096945875*^9}, 
   3.558687180667426*^9, 3.558702922694449*^9, 3.559045991081902*^9, 
   3.559313672325075*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 2", "Subsubsection",
 CellChangeTimes->{{3.558278303355533*^9, 3.558278304804386*^9}, 
   3.558682340290561*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2"}], "]"}], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "z2"}]}], "]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}]}], "]"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], "   ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z2"}], "]"}]}], " ", ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["13", "16"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.55833772780199*^9, 3.558337761903142*^9}, {
   3.558337934674329*^9, 3.558337952321104*^9}, 3.558339568870686*^9, {
   3.558339821193382*^9, 3.558339841057839*^9}, 3.558682972505489*^9, 
   3.558683170666339*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4.41084811389748493559612682496`15.954589770191005", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558339843011764*^9, 3.558683172610598*^9, 
  3.558687181405886*^9, 3.55870292372498*^9, 3.559045992640001*^9, 
  3.559313673697303*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], 
    RowBox[{"D2", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "2"}], 
    RowBox[{"D6", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "2"}], 
    RowBox[{"D5", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"9", "/", "2"}], 
    RowBox[{"D13", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"D2", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D6", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
   RowBox[{"D5", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{"3", 
    RowBox[{"D12", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
   "-", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z2"}], "]"}], "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z2"}], "]"}], "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "z2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["1", "2"]}]}], "]"}]}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            FractionBox["1", "2"]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], "-", "z2"}]}], "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "z2"}]}], "]"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", "z2"}], "]"}]}], " ", ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558339712958501*^9, 3.558339731166548*^9}, {
  3.558339778205478*^9, 3.558339812982162*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "+", 
    RowBox[{"EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"12", " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       SuperscriptBox[
        RowBox[{"Log", "[", "4", "]"}], "2"]}], ")"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"Log", "[", "4096", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.558339797873459*^9, 3.558339814947805*^9}, 
   3.558687183833881*^9, 3.558702927593229*^9, 3.559045996489943*^9, 
   3.559313677962097*^9}],

Cell[BoxData["4.410848113901769`"], "Output",
 CellChangeTimes->{{3.558339797873459*^9, 3.558339814947805*^9}, 
   3.558687183833881*^9, 3.558702927593229*^9, 3.559045996489943*^9, 
   3.55931367796382*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 3", "Subsubsection",
 CellChangeTimes->{{3.558278290408594*^9, 3.558278292027244*^9}, {
   3.558337644264312*^9, 3.55833764467647*^9}, 3.558682343234982*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z2"}], "]"}]}], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "z2"}]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "z2"}]}], "]"}]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["5", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "z2"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "z2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", "z2"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["13", "16"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558337773252815*^9, 3.558337800648215*^9}, {
   3.558337960876675*^9, 3.558338017844929*^9}, 3.558339572324468*^9, {
   3.558340205699537*^9, 3.558340212037316*^9}, {3.558343634405482*^9, 
   3.558343650609686*^9}, 3.558682977496927*^9, 3.5586831792664*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["28.49894695628512132979630959499`15.954589770191005", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558343651879793*^9, 3.558683181197831*^9, 
  3.558687184916354*^9, 3.558702929057522*^9, 3.559045997949916*^9, 
  3.559313679261188*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"6", "EulerGamma"}]}], ")"}]}], "-", 
   RowBox[{"5", 
    RowBox[{"D7", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"D7", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"D4", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "2"}], "]"}]}], "+", 
   RowBox[{"3", 
    RowBox[{"D4", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"D1", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0", ",", "1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"8", 
       RowBox[{"D2", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{"D1m", "[", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"D6", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"D5", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D1p", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "0", ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{"D2", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"D2", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"D13", "[", 
     RowBox[{"0", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"5", "/", "3"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], 
      RowBox[{"D2", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], "-", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "z2"}], "]"}]}], "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", "z2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", "z2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             FractionBox["1", "2"]}], "]"}]}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            FractionBox["3", "2"]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], "-", "z2"}]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z2"}]}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["5", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}]}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", "z2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", "z2"}], "]"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.55834365651512*^9, 3.558343768854101*^9}, {
   3.558343886069909*^9, 3.558343900645841*^9}, {3.558344013065379*^9, 
   3.558344039094268*^9}, 3.558344145141742*^9, {3.558345061043109*^9, 
   3.558345076961908*^9}, {3.55834966190975*^9, 3.558349730463196*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "80"}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"12", " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"39", " ", 
     RowBox[{"Log", "[", "4", "]"}]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558344022954823*^9, {3.558345062106175*^9, 3.558345071543728*^9}, 
   3.558349688154752*^9, {3.558349724723172*^9, 3.55834973259604*^9}, 
   3.558687186330119*^9, 3.558702931298579*^9, 3.559046000160807*^9, 
   3.559313680869473*^9}],

Cell[BoxData["28.498946954716857`"], "Output",
 CellChangeTimes->{
  3.558344022954823*^9, {3.558345062106175*^9, 3.558345071543728*^9}, 
   3.558349688154752*^9, {3.558349724723172*^9, 3.55834973259604*^9}, 
   3.558687186330119*^9, 3.558702931298579*^9, 3.559046000160807*^9, 
   3.559313680912183*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 4", "Subsubsection",
 CellChangeTimes->{{3.558278303355533*^9, 3.558278304804386*^9}, {
   3.558337647404519*^9, 3.558337647574436*^9}, 3.558682345753808*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "z2"}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "z2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "z2"}]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "z2"}]}], "]"}]}], ")"}]}], ")"}], 
     "/", "x"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["13", "16"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558337816110515*^9, 3.558337855746577*^9}, {
   3.558337998608575*^9, 3.558338007096778*^9}, {3.558340141694406*^9, 
   3.558340146825237*^9}, {3.558341693551877*^9, 3.558341751759581*^9}, {
   3.558342207517991*^9, 3.558342220251126*^9}, 3.558682980146908*^9, 
   3.558683187756646*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["0.42098244185927833857590678519`15.954589770191003", "x"], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558342222159819*^9, 3.558683189370339*^9, 
  3.558687187063669*^9, 3.558702932236225*^9, 3.559046001091901*^9, 
  3.55931368161873*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D5", "[", 
    RowBox[{"2", ",", 
     RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"D12", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "2"}], "]"}]}], "+", 
   RowBox[{"D6", "[", 
    RowBox[{"2", ",", 
     RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558342225201674*^9, 3.558342257786938*^9}, {
   3.558342393140947*^9, 3.558342402549344*^9}, {3.558342541338584*^9, 
   3.558342544754001*^9}, {3.558342587082255*^9, 3.558342589611319*^9}, {
   3.558342911122568*^9, 3.558342935156586*^9}, 3.558343202439686*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[Pi]", "3"]}], "+", 
    RowBox[{"6", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"2", " ", "EulerGamma", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.558342251261782*^9, 3.558342258413803*^9}, 
   3.558342403844827*^9, 3.558342545964083*^9, 3.558342590419773*^9, {
   3.558342912115975*^9, 3.55834293573174*^9}, 3.558343203340671*^9, 
   3.558687187553697*^9, 3.558702932941842*^9, 3.559046001814158*^9, 
   3.559313682427254*^9}],

Cell[BoxData["0.42098244185927874`"], "Output",
 CellChangeTimes->{{3.558342251261782*^9, 3.558342258413803*^9}, 
   3.558342403844827*^9, 3.558342545964083*^9, 3.558342590419773*^9, {
   3.558342912115975*^9, 3.55834293573174*^9}, 3.558343203340671*^9, 
   3.558687187553697*^9, 3.558702932941842*^9, 3.559046001814158*^9, 
   3.559313682429719*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 5", "Subsubsection",
 CellChangeTimes->{{3.558278290408594*^9, 3.558278292027244*^9}, {
   3.558337650685561*^9, 3.558337650829049*^9}, 3.558682348710956*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "z2"}], "]"}]}], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "z2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z2"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "z2"}]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "z2"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "-", "z2"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "z2"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z2"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z2"}], "]"}]}], " ", ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["13", "16"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558337867537205*^9, 3.558337882963066*^9}, {
   3.558338025694496*^9, 3.558338060953843*^9}, 3.55834181757864*^9, {
   3.558343241406565*^9, 3.558343245918152*^9}, {3.558351316280864*^9, 
   3.558351331152466*^9}, 3.558682981564587*^9, 3.55868319666606*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["132.39989893504574319296726012368`15.954589770191003", "x"], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558351333255242*^9, 3.558687188470619*^9, 
  3.558702934258713*^9, 3.559046003138372*^9, 3.559313683286797*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "z2"}], "]"}]}], "  ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "z2"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", "z2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "z2"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "-", "z2"}]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", "z2"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "-", "z2"}]}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["3", "2"]}], "+", "z2"}]}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "z2"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "z2"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "z2"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z2"}], "]"}], "  ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "z2"}], "]"}]}], " ", ")"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"z2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D3", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{"D14", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
      RowBox[{"D8", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D4", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D8", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D8", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D4", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D8", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D11", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"D11", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{"D7", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D11", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"D7", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"D11", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}], ")"}]}], 
   "\[IndentingNewLine]", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D10", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
     RowBox[{"D10", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
     RowBox[{"BL1", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
     RowBox[{"BL2", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z"}], "]"}], 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], 
      RowBox[{"BL1", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"3", "/", "2"}], 
      RowBox[{"BL2", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
     RowBox[{"BL1", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
     RowBox[{
      RowBox[{"3", "/", "2"}], 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z"}], "]"}], 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "z"}], "]"}], 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}], "+", 
   RowBox[{
    RowBox[{"5", "/", "3"}], 
    RowBox[{"(", 
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D14", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
        RowBox[{"D12", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "z"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558350973645081*^9, 3.558351100556527*^9}, {
   3.55835123214835*^9, 3.558351283045349*^9}, {3.558351403884126*^9, 
   3.558351405256934*^9}, {3.558351711051411*^9, 3.558351751407367*^9}, {
   3.558351794909157*^9, 3.558351805121656*^9}, 3.558351838822775*^9, {
   3.558352712207717*^9, 3.558352777014285*^9}, 3.558352841964705*^9, {
   3.558352994374419*^9, 3.558352997531903*^9}, {3.559314469959042*^9, 
   3.559314476604352*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"35", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"36", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "-", 
    RowBox[{"24", " ", 
     RowBox[{"(", 
      RowBox[{"EulerGamma", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"EulerGamma", "+", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "32", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558351343781798*^9, 3.558351754997484*^9, {3.55835179643118*^9, 
   3.558351805975385*^9}, 3.558351841557468*^9, 3.558352785045302*^9, 
   3.558352863133904*^9, 3.558353002370858*^9, 3.558687192047092*^9, 
   3.558702938135456*^9, 3.559046008565537*^9, 3.559313687851818*^9, {
   3.559314500259908*^9, 3.559314523074728*^9}}],

Cell[BoxData["132.39989893442723`"], "Output",
 CellChangeTimes->{
  3.558351343781798*^9, 3.558351754997484*^9, {3.55835179643118*^9, 
   3.558351805975385*^9}, 3.558351841557468*^9, 3.558352785045302*^9, 
   3.558352863133904*^9, 3.558353002370858*^9, 3.558687192047092*^9, 
   3.558702938135456*^9, 3.559046008565537*^9, 3.559313687851818*^9, {
   3.559314500259908*^9, 3.559314523621165*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["1-fold integral 2", "Subsection",
 CellChangeTimes->{{3.558250533627808*^9, 3.55825053834382*^9}, 
   3.558595573513441*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{
   RowBox[{"order0", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "/.", 
   RowBox[{
    RowBox[{"Log", "[", "x", "]"}], "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558608412573207*^9, 3.558608462149678*^9}, 
   3.558683003989411*^9, 3.558683314407611*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["69.13363938781143759014142267193`15.954589770191", 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox["71.66753489588372863793740039954`15.954589770191", "x"]}], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558608464085507*^9, 3.558687195024674*^9, 
  3.558702941025578*^9, 3.559046012676378*^9, 3.559313691590135*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["x", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"5", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D15", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
         RowBox[{"D20", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
         RowBox[{"D20", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
         RowBox[{"D26", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"3", 
       RowBox[{"D2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"D6", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"D5", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"9", "/", "2"}], 
       RowBox[{"D13", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"D2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"D6", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D5", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"3", 
       RowBox[{"D12", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"4", 
       RowBox[{"D1", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0", ",", "1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"14", 
       RowBox[{"D2", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"D1m", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"D6", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"D5", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"D1p", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"D13", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "\[IndentingNewLine]", "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", "z", "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              FractionBox["1", "2"]}], "]"}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              FractionBox["3", "2"]}], "]"}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               FractionBox["1", "2"], "-", "z"}]}], "]"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "+", "z"}]}], "]"}]}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["3", "2"]}], "+", "z"}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "z"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], "/", "2"}], "+", "z"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "x"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D3", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "z"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"D12", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], 
     ")"}]}], "-", 
   RowBox[{
    RowBox[{"4", "/", "x"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D3", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D3", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"D14", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
      RowBox[{"D12", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "x"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D10", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D10", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"BL1", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"BL2", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z"}], "]"}], 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "x"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], 
       RowBox[{"BL1", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"BL2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"BL1", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "z"}], "]"}], 
          RowBox[{"PolyGamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "z"}], "]"}], 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "x"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D14", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
      RowBox[{"D12", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "x"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D10", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D9", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"-", "z"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "z"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", 
              RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{"D12", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"N", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.558605020064159*^9, 3.558605034383434*^9}, {
   3.558605076982891*^9, 3.558605104794598*^9}, 3.558605137251454*^9, 
   3.558605167418039*^9, {3.558605201707881*^9, 3.558605229055522*^9}, 
   3.558608755638926*^9, {3.558608813499716*^9, 3.558608814138341*^9}, {
   3.558608866901993*^9, 3.558608878577344*^9}, {3.558608953114168*^9, 
   3.55860896384695*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"12", " ", 
    SuperscriptBox["x", "2"]}]], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"4", " ", "x"}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "59"}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"68", " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"3", " ", "x"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", "x"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
     RowBox[{"24", " ", "EulerGamma", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"Log", "[", "16", "]"}]}], "+", 
        RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.558608367299912*^9, 3.558608759569521*^9, 
  3.558608883252965*^9, 3.558608966295777*^9, 3.558687195419547*^9, 
  3.558702941399625*^9, 3.559046013271607*^9, 3.559313692223543*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["69.13363936325777`", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["71.66753489586841`", "x"]}]], "Output",
 CellChangeTimes->{3.558608367299912*^9, 3.558608759569521*^9, 
  3.558608883252965*^9, 3.558608966295777*^9, 3.558687195419547*^9, 
  3.558702941399625*^9, 3.559046013271607*^9, 3.559313692246531*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["parte 1", "Subsubsection",
 CellChangeTimes->{{3.558250551425883*^9, 3.558250553559045*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z3"}], "]"}], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z3", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z3"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558250626533821*^9, 3.558250628768892*^9}, {
   3.558253481161497*^9, 3.558253488952479*^9}, {3.55825387098131*^9, 
   3.558253881206693*^9}, {3.558277915213621*^9, 3.558277928467335*^9}, 
   3.558682983948727*^9, 3.558683211156359*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["74.25002276928350641917584442387`15.954589770191", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558277929877432*^9, 3.55868719593427*^9, 
  3.55870294191392*^9, 3.559046014019508*^9, 3.559313692671821*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"5", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D15", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
     RowBox[{"D20", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
     RowBox[{"D20", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
     RowBox[{"D26", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558277933929492*^9, 3.558278017803807*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["40", "3"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558278018203883*^9, 3.558687196104665*^9, 
  3.55870294205524*^9, 3.559046014475859*^9, 3.559313693281088*^9}],

Cell[BoxData["74.25002276832821`"], "Output",
 CellChangeTimes->{3.558278018203883*^9, 3.558687196104665*^9, 
  3.55870294205524*^9, 3.559046014475859*^9, 3.559313693282965*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["parte2", "Subsubsection",
 CellChangeTimes->{{3.558250574692416*^9, 3.55825057600893*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z3"}], "]"}]}], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], "  ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "z3"}]}], "]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", "z3"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z3"}]}], "]"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "   ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558250557832729*^9, 3.558250572147169*^9}, {
   3.558250635609831*^9, 3.558250660867871*^9}, 3.558250964222832*^9, {
   3.558253814824708*^9, 3.558253857533755*^9}, {3.558276724146099*^9, 
   3.558276750369083*^9}, 3.558682985088925*^9, 3.558683216955722*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["11.66435408371483653538598630235`15.954589770191003", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.55827675262015*^9, 3.558687196615799*^9, 
  3.558702942679886*^9, 3.559046015238765*^9, 3.559313694230092*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], 
    RowBox[{"D2", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "2"}], 
    RowBox[{"D6", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "2"}], 
    RowBox[{"D5", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"9", "/", "2"}], 
    RowBox[{"D13", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"D2", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D6", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
   RowBox[{"D5", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{"3", 
    RowBox[{"D12", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558276755099347*^9, 3.558276861089052*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "+", 
    RowBox[{"6", " ", "EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"Log", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558276862630581*^9, 3.558687197156404*^9, 
  3.558702943233747*^9, 3.55904601603428*^9, 3.559313694934847*^9}],

Cell[BoxData["11.664354083468183`"], "Output",
 CellChangeTimes->{3.558276862630581*^9, 3.558687197156404*^9, 
  3.558702943233747*^9, 3.55904601603428*^9, 3.559313694936835*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["parte 3", "Subsubsection",
 CellChangeTimes->{{3.558250579670417*^9, 3.558250581175704*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "z3"}]}], "]"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["5", "2"]}], "+", "z3"}]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "2"]}], "+", "z3"}]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "z3"}]}], "]"}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558250674771671*^9, 3.558250736280563*^9}, 
   3.558250953661696*^9, {3.558253761605334*^9, 3.558253802746687*^9}, {
   3.558270284335728*^9, 3.558270295699351*^9}, 3.558682986391438*^9, 
   3.558683223285229*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["16.78073750122715081401934858505`15.954589770191003", 
     SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558270297042835*^9, 3.558687197797221*^9, 
  3.55870294393019*^9, 3.559046017351321*^9, 3.559313695983116*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"4", 
    RowBox[{"D1", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0", ",", "1", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"14", 
    RowBox[{"D2", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D1m", "[", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"D6", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"D5", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D1p", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "0", ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"D13", "[", 
     RowBox[{"0", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "\[IndentingNewLine]", "-", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "z"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "/", "2"}], "+", "z"}], "]"}], 
      RowBox[{"Gamma", "[", "z", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "z"}]}], "]"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["5", "2"]}], "+", "z"}]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "2"]}], "+", "z"}]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "z"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "/", "2"}], "+", "z"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558270274430277*^9, 3.558270425308307*^9}, {
   3.558270830211979*^9, 3.5582708390302*^9}, {3.558271009889372*^9, 
   3.558271013646316*^9}, 3.558271048893812*^9, {3.558272264338771*^9, 
   3.55827234375432*^9}, {3.558272426815685*^9, 3.558272428861724*^9}, 
   3.558276415814253*^9, 3.558276504710412*^9, {3.558276614071793*^9, 
   3.558276639193828*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "116"}], "+", 
    SuperscriptBox["\[Pi]", "2"], "+", 
    RowBox[{"3", " ", "EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"69", " ", 
     RowBox[{"Log", "[", "4", "]"}]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558270839500539*^9, 3.558271049736546*^9, {3.558272334254382*^9, 
   3.558272344637028*^9}, {3.558276611234767*^9, 3.558276640075564*^9}, 
   3.558687198443455*^9, 3.558702944744884*^9, 3.559046018228269*^9, 
   3.559313697102185*^9}],

Cell[BoxData[
 RowBox[{"-", "16.780737488538616`"}]], "Output",
 CellChangeTimes->{
  3.558270839500539*^9, 3.558271049736546*^9, {3.558272334254382*^9, 
   3.558272344637028*^9}, {3.558276611234767*^9, 3.558276640075564*^9}, 
   3.558687198443455*^9, 3.558702944744884*^9, 3.559046018228269*^9, 
   3.559313697103951*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        FractionBox["3", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.558271683907353*^9, 3.558272454708023*^9, 
  3.558682987765131*^9, 3.558683229386181*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["41.12456275205237516692575007402`15.954589770191003", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558271716480998*^9, 3.558272455675887*^9, 
  3.558687198922446*^9, 3.558702945418815*^9, 3.559046019009422*^9, 
  3.559313697803673*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"4", 
    RowBox[{"D1", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0", ",", "1", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"8", 
    RowBox[{"D2", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558271708533996*^9, 3.558271712797903*^9}, {
  3.558272111494236*^9, 3.558272126384143*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"Log", "[", "256", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558271713678593*^9, {3.558272112336894*^9, 3.558272127061367*^9}, 
   3.558687199230599*^9, 3.558702945746872*^9, 3.559046019452285*^9, 
   3.5593136980011*^9}],

Cell[BoxData["41.12456275203722`"], "Output",
 CellChangeTimes->{
  3.558271713678593*^9, {3.558272112336894*^9, 3.558272127061367*^9}, 
   3.558687199230599*^9, 3.558702945746872*^9, 3.559046019452285*^9, 
   3.559313698002904*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "z3"}]}], "]"}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        FractionBox["3", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558272463681931*^9, 3.558272499797781*^9}, 
   3.558682989070832*^9, 3.558683236256816*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["26.05579407112907307968358666617`15.954589770191003", 
     SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558272502283622*^9, 3.558687199672544*^9, 
  3.558702946214156*^9, 3.559046020103496*^9, 3.559313698612363*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D1m", "[", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"D6", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558270274430277*^9, 3.558270425308307*^9}, {
   3.558270830211979*^9, 3.5582708390302*^9}, {3.558271009889372*^9, 
   3.558271013646316*^9}, 3.558271048893812*^9, {3.558272264338771*^9, 
   3.55827234375432*^9}, {3.558272426815685*^9, 3.558272428861724*^9}, {
   3.558272524349683*^9, 3.55827254678352*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "6"]}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{"Log", "[", "64", "]"}], "+", 
    RowBox[{"3", " ", "EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Log", "[", "256", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558272548086576*^9, 3.558687199944627*^9, 
  3.558702946559505*^9, 3.559046020721537*^9, 3.559313699022571*^9}],

Cell[BoxData[
 RowBox[{"-", "26.055794071055917`"}]], "Output",
 CellChangeTimes->{3.558272548086576*^9, 3.558687199944627*^9, 
  3.558702946559505*^9, 3.559046020721537*^9, 3.55931369902443*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "z3"}]}], "]"}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        FractionBox["3", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.558272468461786*^9, {3.558272564000528*^9, 3.558272579906239*^9}, 
   3.558682990274238*^9, 3.55868324187268*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["12.44724744344362101805159633411`15.954589770191005", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558272586834542*^9, 3.558687200422064*^9, 
  3.558702947209771*^9, 3.559046021579692*^9, 3.559313699515991*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"D5", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D1p", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "0", ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{"D2", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558270274430277*^9, 3.558270425308307*^9}, {
   3.558270830211979*^9, 3.5582708390302*^9}, {3.558271009889372*^9, 
   3.558271013646316*^9}, 3.558271048893812*^9, {3.558272264338771*^9, 
   3.55827234375432*^9}, {3.558272426815685*^9, 3.558272428861724*^9}, {
   3.558272616506514*^9, 3.558272650432404*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{"Log", "[", "64", "]"}], "-", 
    RowBox[{"3", " ", "EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Log", "[", "256", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.55827265151094*^9, 3.558687200928525*^9, 
  3.558702947545405*^9, 3.559046022315457*^9, 3.559313700225214*^9}],

Cell[BoxData["12.447247443440897`"], "Output",
 CellChangeTimes->{3.55827265151094*^9, 3.558687200928525*^9, 
  3.558702947545405*^9, 3.559046022315457*^9, 3.559313700227004*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "/", "2"}], "+", "z3"}], ")"}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        FractionBox["3", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.558272474475783*^9, {3.558272666961254*^9, 3.558272689284352*^9}, 
   3.558682991407583*^9, 3.558683248414653*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["13.06551654182622440572251067249`15.954589770191003", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.558272685146699*^9, 3.558272689781602*^9}, 
   3.558687201343249*^9, 3.558702947973966*^9, 3.559046023081069*^9, 
   3.559313700659338*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", "3"}], 
   RowBox[{"D2", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558270274430277*^9, 3.558270425308307*^9}, {
   3.558270830211979*^9, 3.5582708390302*^9}, {3.558271009889372*^9, 
   3.558271013646316*^9}, 3.558271048893812*^9, {3.558272264338771*^9, 
   3.55827234375432*^9}, {3.558272426815685*^9, 3.558272428861724*^9}, {
   3.558272704577983*^9, 3.558272712959363*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"Log", "[", "64", "]"}]}]], "Output",
 CellChangeTimes->{3.558272713716547*^9, 3.558687201494492*^9, 
  3.558702948224592*^9, 3.559046023512279*^9, 3.559313701024204*^9}],

Cell[BoxData["13.06551654182161`"], "Output",
 CellChangeTimes->{3.558272713716547*^9, 3.558687201494492*^9, 
  3.558702948224592*^9, 3.559046023512279*^9, 3.559313701026112*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "/", "2"}], "+", "z3"}], ")"}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        FractionBox["3", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.558272478978574*^9, {3.558272727357078*^9, 3.558272734926149*^9}, 
   3.558682992582031*^9, 3.558683255856403*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["14.99352966839919097206974671078`15.954589770191003", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558272737654098*^9, 3.558687201878174*^9, 
  3.558702948586012*^9, 3.559046024089235*^9, 3.559313701518948*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"D2", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"D13", "[", 
     RowBox[{"0", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558270274430277*^9, 3.558270425308307*^9}, {
   3.558270830211979*^9, 3.5582708390302*^9}, {3.558271009889372*^9, 
   3.558271013646316*^9}, 3.558271048893812*^9, {3.558272264338771*^9, 
   3.55827234375432*^9}, {3.558272426815685*^9, 3.558272428861724*^9}, {
   3.558276360807452*^9, 3.558276371814803*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558276372559377*^9, 3.558687202186892*^9, 
  3.55870294871088*^9, 3.559046024522589*^9, 3.559313701709383*^9}],

Cell[BoxData["14.993529668393995`"], "Output",
 CellChangeTimes->{3.558276372559377*^9, 3.558687202186892*^9, 
  3.55870294871088*^9, 3.559046024522589*^9, 3.55931370171118*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["parte 4", "Subsubsection",
 CellChangeTimes->{{3.558250583111161*^9, 3.558250584537443*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "z3"}], "]"}]}], "2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z3"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558250747536238*^9, 3.558250749150524*^9}, {
   3.558250790438129*^9, 3.558250801824281*^9}, {3.55825094512634*^9, 
   3.558250948457944*^9}, {3.558251046345972*^9, 3.558251076698629*^9}, 
   3.558253570671597*^9, {3.558253740676627*^9, 3.558253753306491*^9}, {
   3.558271324134026*^9, 3.558271367936582*^9}, 3.55868299479416*^9, {
   3.558683262927293*^9, 3.558683263313922*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3.64073858105872678459393361606`15.954589770191005", "x"], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558271380330606*^9, 3.558687202539496*^9, 
  3.558702949038412*^9, 3.559046025046935*^9, 3.559313702109244*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D3", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "-", 
     RowBox[{"D12", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.55827138309005*^9, 3.558271466912587*^9}, 
   3.558271613067081*^9}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558271471196976*^9, 3.558271614646891*^9, 
  3.558687202704232*^9, 3.558702949302552*^9, 3.559046025276682*^9, 
  3.559313702527582*^9}],

Cell[BoxData["3.640738581052232`"], "Output",
 CellChangeTimes->{3.558271471196976*^9, 3.558271614646891*^9, 
  3.558687202704232*^9, 3.558702949302552*^9, 3.559046025276682*^9, 
  3.559313702529345*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["parte 5", "Subsubsection",
 CellChangeTimes->{{3.558250586340001*^9, 3.558250587560741*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "z3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z3"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "z3"}]}], "]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", "z3"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z3"}]}], "]"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558250812034226*^9, 3.558250839038483*^9}, {
   3.558250927330232*^9, 3.558250933518974*^9}, {3.558251027830006*^9, 
   3.558251031674154*^9}, {3.558251092804072*^9, 3.558251097229946*^9}, 
   3.55825357313911*^9, {3.558253719258267*^9, 3.558253729907337*^9}, {
   3.558340508975061*^9, 3.558340535001937*^9}, 3.558682995826876*^9, 
   3.558683269740852*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["73.40383884900568670698734203607`15.954589770191003", "x"], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.558340520938116*^9, 3.558340536803743*^9}, 
   3.558687203298055*^9, 3.558702949877903*^9, 3.559046026157133*^9, 
   3.559313703233231*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], "/", "x"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D3", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D3", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"D14", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
      RowBox[{"D12", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "x"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D10", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D10", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"BL1", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"BL2", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z"}], "]"}], 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "x"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], 
       RowBox[{"BL1", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"BL2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"BL1", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "z"}], "]"}], 
          RowBox[{"PolyGamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "z"}], "]"}], 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "x"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D14", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
      RowBox[{"D12", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558340554078002*^9, 3.558340574307279*^9}, 
   3.558340632453935*^9, 3.558341386779035*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"12", " ", "EulerGamma", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"24", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"5", " ", 
            RowBox[{"Log", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"12", " ", "x"}]]], "Output",
 CellChangeTimes->{3.558340634346322*^9, 3.558341389694374*^9, 
  3.558687204084426*^9, 3.5587029504729*^9, 3.559046027295534*^9, 
  3.559313704146072*^9}],

Cell[BoxData[
 FractionBox["73.40383884894308`", "x"]], "Output",
 CellChangeTimes->{3.558340634346322*^9, 3.558341389694374*^9, 
  3.558687204084426*^9, 3.5587029504729*^9, 3.559046027295534*^9, 
  3.559313704165538*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "z3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z3"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558338244636109*^9, 3.55833828262888*^9}, 
   3.558682997049086*^9, 3.558683277093331*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["49.83490711437896971768091425572`15.954589770191003", "x"], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558338421288631*^9, 3.558687204613052*^9, 
  3.558702951105158*^9, 3.559046028328402*^9, 3.559313704699306*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], "/", "x"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D3", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
     RowBox[{"D3", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
     RowBox[{"D14", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
     RowBox[{"D12", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558338437328864*^9, 3.558338573670207*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"5", " ", 
      RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "x"]], "Output",
 CellChangeTimes->{{3.558338566335115*^9, 3.558338574238935*^9}, 
   3.558687204945194*^9, 3.558702951254073*^9, 3.559046028732985*^9, 
   3.559313705210072*^9}],

Cell[BoxData[
 FractionBox["49.834907113251624`", "x"]], "Output",
 CellChangeTimes->{{3.558338566335115*^9, 3.558338574238935*^9}, 
   3.558687204945194*^9, 3.558702951254073*^9, 3.559046028732985*^9, 
   3.559313705211923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "z3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z3"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", "z3"}]}], "]"}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{3.558338292845673*^9, 3.558338346556414*^9, 
  3.558682998205737*^9, 3.558683283427739*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["13.88986057043599686711888588995`15.954589770191003", "x"], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558338416740166*^9, 3.558687205665929*^9, 
  3.558702951959814*^9, 3.559046029793528*^9, 3.559313705993639*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "x"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D10", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
     RowBox[{"D10", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
     RowBox[{"BL1", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
     RowBox[{"BL2", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z"}], "]"}], 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558338723813289*^9, 3.558338797829494*^9}, {
   3.558338880252751*^9, 3.558338882921056*^9}, 3.55833898301703*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"6", "-", 
     RowBox[{"6", " ", "EulerGamma"}], "+", 
     RowBox[{"13", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", " ", "EulerGamma"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"12", " ", "x"}]]], "Output",
 CellChangeTimes->{3.558338886170947*^9, 3.558338983742847*^9, 
  3.558687206219937*^9, 3.558702952475457*^9, 3.559046030607365*^9, 
  3.559313706630184*^9}],

Cell[BoxData[
 FractionBox["13.889860570435989`", "x"]], "Output",
 CellChangeTimes->{3.558338886170947*^9, 3.558338983742847*^9, 
  3.558687206219937*^9, 3.558702952475457*^9, 3.559046030607365*^9, 
  3.559313706655332*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "z3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z3"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "z3"}]}], "]"}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558338359432329*^9, 3.558338372128199*^9}, {
   3.558341357204242*^9, 3.558341358125669*^9}, 3.558682999379711*^9, 
   3.558683289822312*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["12.81122333733552047620924853066`15.954589770191005", "x"]}],
    ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558338418363814*^9, 3.558341359754627*^9, 
  3.558687206986026*^9, 3.558702953243526*^9, 3.559046031860903*^9, 
  3.55931370742909*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "x"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], 
      RowBox[{"BL1", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"3", "/", "2"}], 
      RowBox[{"BL2", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
     RowBox[{"BL1", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
     RowBox[{
      RowBox[{"3", "/", "2"}], 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z"}], "]"}], 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "z"}], "]"}], 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558338723813289*^9, 3.558338797829494*^9}, {
   3.558338880252751*^9, 3.558338882921056*^9}, 3.55833898301703*^9, {
   3.558339060839014*^9, 3.558339129525696*^9}, {3.558339161393835*^9, 
   3.558339226271062*^9}, {3.558339276869694*^9, 3.558339278913412*^9}, {
   3.558340453255633*^9, 3.55834046482741*^9}, 3.558341361928983*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "78"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", "EulerGamma", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"12", " ", "x"}]]}]], "Output",
 CellChangeTimes->{
  3.558338886170947*^9, 3.558338983742847*^9, {3.558339207309009*^9, 
   3.558339227274268*^9}, 3.558339283288969*^9, {3.558340455857898*^9, 
   3.558340465641124*^9}, 3.558341363002338*^9, 3.558687207612065*^9, 
   3.558702953736569*^9, 3.559046032645448*^9, 3.55931370812214*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["12.811223337335518`", "x"]}]], "Output",
 CellChangeTimes->{
  3.558338886170947*^9, 3.558338983742847*^9, {3.558339207309009*^9, 
   3.558339227274268*^9}, 3.558339283288969*^9, {3.558340455857898*^9, 
   3.558340465641124*^9}, 3.558341363002338*^9, 3.558687207612065*^9, 
   3.558702953736569*^9, 3.559046032645448*^9, 3.559313708124006*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "z3"}], "]"}]}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "z3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "z3"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "/", "2"}], "+", "z3"}], ")"}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "z3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558338383282519*^9, 3.558338412957528*^9}, 
   3.558683000489082*^9, 3.55868329616647*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["22.49029450301534194773127142715`15.954589770191003", "x"], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.558338406598453*^9, 3.558338413685875*^9}, 
   3.558687208065749*^9, 3.558702954195597*^9, 3.559046033438036*^9, 
   3.559313708647467*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"3", "/", "x"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D14", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
     RowBox[{"D12", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558338639790762*^9, 3.558338682102367*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "x"]], "Output",
 CellChangeTimes->{{3.55833867771566*^9, 3.558338683164602*^9}, 
   3.558687208252515*^9, 3.558702954355539*^9, 3.559046033928985*^9, 
   3.559313709070377*^9}],

Cell[BoxData[
 FractionBox["22.490294502590995`", "x"]], "Output",
 CellChangeTimes->{{3.55833867771566*^9, 3.558338683164602*^9}, 
   3.558687208252515*^9, 3.558702954355539*^9, 3.559046033928985*^9, 
   3.55931370909089*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["parte 6", "Subsubsection",
 CellChangeTimes->{{3.558250845305058*^9, 3.558250846575472*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "z3"}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "z3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "z3"}]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "z3"}]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "z3"}]}], "]"}]}], ")"}]}], ")"}], 
     "/", "x"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558250854771497*^9, 3.558250918522373*^9}, {
   3.558251016360325*^9, 3.558251022402629*^9}, {3.558251106922991*^9, 
   3.558251136012983*^9}, {3.558253036171386*^9, 3.55825304271284*^9}, 
   3.558253575678314*^9, {3.558253607616357*^9, 3.558253619188012*^9}, 
   3.55868300168494*^9, 3.558683302347159*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["5.3770425343037796760799964674`15.954589770191005", "x"]}], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558253044662714*^9, 3.558253621692116*^9, 
  3.558687208788887*^9, 3.558702954904869*^9, 3.559046034826263*^9, 
  3.559313709831012*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D10", "[", 
    RowBox[{"2", ",", 
     RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
   RowBox[{"D9", "[", 
    RowBox[{"2", ",", 
     RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"D12", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558254363265589*^9, 3.558254429780492*^9}, {
   3.558254807442027*^9, 3.558254815066924*^9}, {3.558254967665528*^9, 
   3.558254969320259*^9}, 3.558255097149917*^9, {3.55825519752467*^9, 
   3.558255207418949*^9}, 3.558256403830108*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[Pi]", "3"], "12"]}], "+", 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "EulerGamma", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
     RowBox[{"EulerGamma", " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "+", 
     RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.558254816238619*^9, 3.558254970640019*^9, 
  3.558256411499153*^9, 3.558687209375622*^9, 3.558702955483778*^9, 
  3.559046035912965*^9, 3.55931371064633*^9}],

Cell[BoxData[
 RowBox[{"-", "5.377042534126894`"}]], "Output",
 CellChangeTimes->{3.558254816238619*^9, 3.558254970640019*^9, 
  3.558256411499153*^9, 3.558687209375622*^9, 3.558702955483778*^9, 
  3.559046035912965*^9, 3.559313710664684*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "z3"}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "z3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z3"}], ")"}]}], ")"}]}], 
      ")"}], "/", "x"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z3", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558252849830981*^9, 3.558252874113251*^9}, 
   3.558253590129041*^9, {3.558255001707691*^9, 3.558255030119873*^9}, {
   3.558255083958629*^9, 3.558255090402181*^9}, {3.558255181091412*^9, 
   3.558255187459336*^9}, {3.558255264690765*^9, 3.558255324773841*^9}, 
   3.558683002824893*^9, 3.558683308157959*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["10.1392115603279042082971310269`15.954589770191003", "x"]}], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.558255100901746*^9, 3.558255188561981*^9, 3.558255223953997*^9, {
   3.558255285769757*^9, 3.558255289961534*^9}, 3.55825532670835*^9, 
   3.55868721004177*^9, 3.558702956090499*^9, 3.559046037012743*^9, 
   3.559313711188705*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"D12", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.558255109055138*^9, 3.558255110364605*^9}, 
   3.558255174464866*^9, 3.558255218635786*^9, 3.558255340599856*^9, {
   3.558256170908657*^9, 3.558256225029854*^9}}],

Cell[BoxData[
 RowBox[{"-", "10.139211560324352`"}]], "Output",
 CellChangeTimes->{3.558255110671926*^9, 3.558255175013254*^9, 
  3.558255225107791*^9, 3.558255340965359*^9, 3.558256378028581*^9, 
  3.558687210187944*^9, 3.558702956213384*^9, 3.55904603736735*^9, 
  3.559313711555204*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["1-fold integral 3", "Subsection",
 CellChangeTimes->{{3.558102063843548*^9, 3.558102101454942*^9}, {
   3.558173413941474*^9, 3.558173418574484*^9}, {3.558250567474848*^9, 
   3.558250569261455*^9}, 3.558595576717201*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"order0", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.558605309885069*^9, 3.558605319290221*^9}, {
   3.558609307211021*^9, 3.558609322089814*^9}, 3.558683008618835*^9, 
   3.558683321103375*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["64.84013289193837218052439242527`15.954589770191003", 
      SuperscriptBox["x", "2"]]}], "-", 
    FractionBox["39.47925178497905349220178571289`15.954589770191005", "x"]}],
    ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558605324579681*^9, 3.558609324918499*^9, 
  3.558683323897018*^9, 3.558687212774337*^9, 3.55870295769904*^9, 
  3.559046039573841*^9, 3.559313713346519*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["x", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"D26", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"3", 
       RowBox[{"D20", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "x"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", "EulerGamma"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "4"}], 
          RowBox[{"D3", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"D3", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"D10", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D10", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"D9", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D9", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D8", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{"D8", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"\[Pi]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", "EulerGamma"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{"D59", "[", 
         RowBox[{"1", "/", "2"}], "]"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D20", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"D59", "[", 
        RowBox[{"3", "/", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D20", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "3"}], "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"D3", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
        RowBox[{"3", "/", "2"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"D2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"D3", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D3", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["x", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", "z4", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", "EulerGamma"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "z4"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "z4"}]}], "]"}]}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               FractionBox["1", "2"], "-", "z4"}]}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "z4"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "2"], "+", "z4"}]}], "]"}]}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               FractionBox["3", "2"], "+", "z4"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D2", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "0", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}], "-", 
         RowBox[{"D3", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
         RowBox[{"D13", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
         RowBox[{"D26", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"D26", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"D13", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{"D29", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "+", 
      RowBox[{"D57", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "]"}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D29", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D57", "[", 
        RowBox[{"1", "/", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "z"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "z"}], "]"}], 
          RowBox[{"PolyGamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
      "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"D8", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
         RowBox[{"D28", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "z"}], "]"}]}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"z", "+", "1"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
            RowBox[{"PolyGamma", "[", "z", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0"}], "}"}]}], "]"}], "-", 
         RowBox[{"D9", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "1", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}], "-", 
         RowBox[{"D2", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "0", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}], "-", 
         RowBox[{"D3", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "1", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D57", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "]"}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"D57", "[", 
          RowBox[{"1", "/", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "z"}], "]"}], 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "+", "z"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"D9", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
        RowBox[{"D28", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], "-", 
        RowBox[{"D8", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "1", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], "+", 
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "z"}], "]"}]}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "z"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
           RowBox[{"PolyGamma", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "z"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "x"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"D3", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"D3", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"2", "\[Pi]"}], "+", 
      RowBox[{"D15", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"D3", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"5", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"2", "\[Pi]"}], "-", 
      RowBox[{"D3", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"D3", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
        RowBox[{"3", "/", "2"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "EulerGamma"}]}], ")"}], 
       RowBox[{"D3", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"D10", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
        RowBox[{"3", "/", "2"}]}], "]"}], "-", 
      RowBox[{"D11", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
        RowBox[{"3", "/", "2"}]}], "]"}], "-", 
      RowBox[{"D9", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
        RowBox[{"3", "/", "2"}]}], "]"}], "-", 
      RowBox[{"D8", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
        RowBox[{"3", "/", "2"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "EulerGamma"}]}], ")"}], 
       RowBox[{"D1", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
         RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"D1m", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
        RowBox[{"3", "/", "2"}]}], "]"}], "+", 
      RowBox[{"D1m", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D1p", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D1p", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
        RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], "\[IndentingNewLine]", 
      "-", 
      RowBox[{"EulerGamma", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"D2", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
         RowBox[{"D3", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "/", "2"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "/", "2"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"D20", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"D1m", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
        RowBox[{"3", "/", "2"}]}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"D6", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"D11", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"D25", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"D2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"3", "/", "2"}]}], "]"}], "+", 
      RowBox[{"D20", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], "+", 
      RowBox[{"D26", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"D20", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "-", 
      RowBox[{"D3", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
        RowBox[{"3", "/", "2"}]}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"D2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"D59", "[", 
        RowBox[{"1", "/", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"5", "/", "4"}], 
       RowBox[{"D20", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D2", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D1m", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
         RowBox[{"D10", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"D7", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"D24", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", "z", "]"}], 
            RowBox[{"PolyGamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", "z"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], "]"}], 
            RowBox[{"PolyGamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D4", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D4", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"\[Pi]", " ", "EulerGamma"}], "+", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"D4", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "/", "2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "]"}], 
       RowBox[{"PolyGamma", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"D23", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"D59", "[", 
        RowBox[{"1", "/", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D3", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"D21", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"N", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5586053054878*^9, 3.558605307998601*^9}, {
   3.558605362715242*^9, 3.558605419687495*^9}, {3.558605905450934*^9, 
   3.558605926965066*^9}, 3.558607738739448*^9, {3.558609680689096*^9, 
   3.558609684133529*^9}, {3.558609739662346*^9, 3.558609752173243*^9}, {
   3.558609785551239*^9, 3.558609792447879*^9}, 3.558679050140346*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"9", " ", 
    SuperscriptBox["x", "2"]}]], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"7", " ", "x"}]}], ")"}]}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "38"}], "+", 
        RowBox[{"9", " ", "x"}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"136", "+", 
        RowBox[{"75", " ", "x"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"216", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "x"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
     RowBox[{"3", " ", "EulerGamma", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "52"}], "+", 
        RowBox[{"9", " ", "x"}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.558609796319322*^9, {3.558679062096368*^9, 3.558679085228842*^9}, 
   3.558687214023661*^9, 3.5587029589251*^9, 3.559046041327931*^9, 
   3.559313715359961*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["64.84013289187078`", 
    SuperscriptBox["x", "2"]]}], "-", 
  FractionBox["39.47925178366832`", "x"]}]], "Output",
 CellChangeTimes->{
  3.558609796319322*^9, {3.558679062096368*^9, 3.558679085228842*^9}, 
   3.558687214023661*^9, 3.5587029589251*^9, 3.559046041327931*^9, 
   3.559313715387845*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["part 1", "Subsubsection",
 CellChangeTimes->{{3.558177214228774*^9, 3.558177215477327*^9}, 
   3.558682390511883*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"D26", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"3", 
    RowBox[{"D20", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558102116106718*^9, 3.558102171477762*^9}, 
   3.558102359904381*^9}],

Cell[BoxData[
 RowBox[{"4", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    RowBox[{"5", " ", 
     RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558102172196132*^9, 3.558102361127614*^9, 
  3.558687214473811*^9, 3.558702959291925*^9, 3.559046041968921*^9, 
  3.559313715775771*^9}],

Cell[BoxData[
 RowBox[{"-", "61.97070238342574`"}]], "Output",
 CellChangeTimes->{3.558102172196132*^9, 3.558102361127614*^9, 
  3.558687214473811*^9, 3.558702959291925*^9, 3.559046041968921*^9, 
  3.559313715777545*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "z4"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558102176290587*^9, 3.558102210780148*^9}, {
   3.558102325505581*^9, 3.558102330873293*^9}, 3.558683009911515*^9, 
   3.558683332345673*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["61.97070238436986852822578671312`15.954589770191003", 
     SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.55810233508082*^9, 3.558687214865085*^9, 
  3.558702959642161*^9, 3.559046042553829*^9, 3.559313716198995*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 2", "Subsubsection",
 CellChangeTimes->{{3.558111242036228*^9, 3.558111243583542*^9}, 
   3.558682393251583*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z4"}], "]"}], "4"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z4"}], "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", "EulerGamma"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["3", "2"], "-", "z4"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "z4"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "z4"}]}], "]"}]}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["3", "2"], "+", "z4"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558107574461584*^9, 3.558107610743298*^9}, {
   3.558609650065004*^9, 3.558609650749194*^9}, 3.55868301128703*^9, 
   3.558683338485084*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["0.41794580385453199133921810712`15.954589770191003", "x"], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558107612927752*^9, 3.558609652410832*^9, 
  3.558687215370372*^9, 3.558702960076667*^9, 3.559046043517695*^9, 
  3.559313716842253*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Expand", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "EulerGamma"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], 
        RowBox[{"D3", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"D3", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"D10", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D10", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"D9", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D9", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D8", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
    RowBox[{"D8", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
    RowBox[{"\[Pi]", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", "EulerGamma"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"(", 
      RowBox[{"D59", "[", 
       RowBox[{"1", "/", "2"}], "]"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D20", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"3", "/", "4"}], 
     RowBox[{"D59", "[", 
      RowBox[{"3", "/", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D20", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}]}], "]"}]}], "+", 
    RowBox[{"D3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
      RowBox[{"3", "/", "2"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"D2", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"D3", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D2", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D3", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558107622319955*^9, 3.558107947604572*^9}, {
  3.558111058841645*^9, 3.558111110195358*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", "+", 
  FractionBox[
   RowBox[{"3", " ", "EulerGamma", " ", "\[Pi]"}], "2"], "-", 
  FractionBox[
   SuperscriptBox["\[Pi]", "3"], "12"], "+", 
  RowBox[{"4", " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{"2", " ", "EulerGamma", " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "2", "]"}], " ", 
   RowBox[{"Log", "[", "8", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.558107950412562*^9, 3.558108554182393*^9, {3.558111064696651*^9, 
   3.558111111551763*^9}, 3.558687216040558*^9, 3.558702960704001*^9, 
   3.559046044284271*^9, 3.559313717743354*^9}],

Cell[BoxData["0.41794580385380087`"], "Output",
 CellChangeTimes->{
  3.558107950412562*^9, 3.558108554182393*^9, {3.558111064696651*^9, 
   3.558111111551763*^9}, 3.558687216040558*^9, 3.558702960704001*^9, 
   3.559046044284271*^9, 3.559313717762183*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Residue", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "4"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "EulerGamma"}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", "+", "z"}], "]"}]}], "-", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "z"}], ")"}]}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "z"}], ")"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558109078660518*^9, 3.558109190689972*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "EulerGamma", "+", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.558109181001616*^9, 3.558109191458203*^9}, 
   3.558687216730778*^9, 3.558702961414468*^9, 3.55904604565933*^9, 
   3.559313718442463*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "z"}], "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", "z"}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", "\[Rule]", 
        FractionBox[
         RowBox[{"-", "3"}], "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558108021319321*^9, 3.558108097478133*^9}, {
   3.558108146609423*^9, 3.558108186037279*^9}, {3.558108580570427*^9, 
   3.558108583528261*^9}, {3.558108619467378*^9, 3.558108631584446*^9}, {
   3.558108697505182*^9, 3.558108699857208*^9}, {3.558108751145321*^9, 
   3.558108782420873*^9}, {3.55810881808034*^9, 3.558108906638528*^9}, {
   3.558109035351854*^9, 3.558109038567673*^9}, {3.558109960810072*^9, 
   3.558109963827592*^9}, 3.55868301234139*^9, 3.558683343954098*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.81254059944276576842240418404`15.954589770191003"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.558108098733759*^9, 3.55810815727195*^9, 3.558108189634989*^9, 
   3.558108584264923*^9, 3.558108635876303*^9, 3.55810870072544*^9, 
   3.558108784726826*^9, {3.558108824759371*^9, 3.558108877242306*^9}, 
   3.55810890852278*^9, 3.558109040525478*^9, 3.558109966540187*^9, 
   3.558110985615296*^9, 3.558687217316772*^9, 3.558702961951356*^9, 
   3.559046046440011*^9, 3.559313719321993*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"3", "/", "4"}], 
    RowBox[{"D59", "[", 
     RowBox[{"3", "/", "2"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D20", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"D3", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558110874792912*^9, 3.558110879683134*^9}, {
  3.558110948345801*^9, 3.558110999568032*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.8125405994427655`"}]], "Output",
 CellChangeTimes->{{3.558110978305737*^9, 3.55811099995689*^9}, 
   3.55868721746409*^9, 3.558702962071394*^9, 3.559046046652909*^9, 
   3.559313719500858*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 3", "Subsubsection",
 CellChangeTimes->{{3.558162765343669*^9, 3.5581627689712*^9}, 
   3.55817751443927*^9, 3.558682395208177*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "z4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"2", " ", "EulerGamma"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "z4"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "z4"}]}], "]"}]}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["1", "2"], "-", "z4"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", "z4"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "z4"}]}], "]"}]}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["3", "2"], "+", "z4"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558609997894689*^9, 3.558610017380714*^9}, 
   3.558618748847235*^9, {3.558618832958554*^9, 3.558618856704846*^9}, 
   3.558683013305638*^9, 3.558683350766033*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2.86943050845034443175799740337`15.954589770191003", 
     SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558610019007869*^9, 3.558618872563686*^9, 
  3.55868721812396*^9, 3.558702962708153*^9, 3.559046047624767*^9, 
  3.559313720284589*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
      RowBox[{"Gamma", "[", "z4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", "EulerGamma"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "z4"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "z4"}]}], "]"}]}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "z4"}]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "z4"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], "+", "z4"}]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["3", "2"], "+", "z4"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z4", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "EulerGamma"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D2", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "-", 
      RowBox[{"D3", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D13", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
      RowBox[{"D26", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"D26", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"D13", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{"D29", "[", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", "2"}]}], "]"}], "+", 
   RowBox[{"D57", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "]"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D29", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D57", "[", 
     RowBox[{"1", "/", "2"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z"}], "]"}], 
       RowBox[{"PolyGamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", "-", 
   
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D8", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
      RowBox[{"D28", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "z"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"z", "+", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"PolyGamma", "[", "z", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"D9", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "1", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "-", 
      RowBox[{"D2", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "-", 
      RowBox[{"D3", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "1", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D57", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"D57", "[", 
       RowBox[{"1", "/", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "z"}], "]"}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "+", "z"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"D9", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"D28", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "-", 
     RowBox[{"D8", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "1", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "+", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "z"}], "]"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"N", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.558619562979383*^9, 3.558619589181423*^9}, {
   3.55862193719785*^9, 3.558621938259783*^9}, {3.558622006440028*^9, 
   3.558622008898349*^9}, 3.558622364039251*^9, {3.558623237541907*^9, 
   3.558623271487163*^9}, 3.558623308857884*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", "9"]}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"169", "-", 
    RowBox[{"78", " ", "EulerGamma"}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "49"}], "+", 
       RowBox[{"9", " ", "EulerGamma"}]}], ")"}], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{"324", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.558623260594997*^9, 3.558623272892223*^9}, 
   3.558623311280777*^9, 3.558687221483334*^9, 3.558702966205025*^9, 
   3.559046053016405*^9, 3.559313725608259*^9}],

Cell[BoxData[
 RowBox[{"-", "2.869430508445086`"}]], "Output",
 CellChangeTimes->{{3.558623260594997*^9, 3.558623272892223*^9}, 
   3.558623311280777*^9, 3.558687221483334*^9, 3.558702966205025*^9, 
   3.559046053016405*^9, 3.559313725633613*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "z4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"2", " ", "EulerGamma"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["13", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558618389716326*^9, 3.558618390020695*^9}, {
   3.5586189007215242`*^9, 3.558618928908128*^9}, 3.558623344690146*^9, 
   3.558683015294003*^9, 3.5586833625197*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["13.0589813954455089874332815796`15.954589770191003", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.558618386521379*^9, 3.558618391824329*^9}, 
   3.558618914160249*^9, 3.558619236785889*^9, 3.558687223098721*^9, 
   3.558702967422553*^9, 3.559046055100245*^9, 3.55931372884978*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"2", " ", "EulerGamma"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D2", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "-", 
     RowBox[{"D3", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
     RowBox[{"D13", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
     RowBox[{"D26", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558619337197139*^9, 3.558619394092881*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "EulerGamma"}], ")"}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558619415261471*^9, 3.558687223271116*^9, 
  3.558702967677668*^9, 3.559046055329948*^9, 3.559313729705561*^9}],

Cell[BoxData["13.058981395425043`"], "Output",
 CellChangeTimes->{3.558619415261471*^9, 3.558687223271116*^9, 
  3.558702967677668*^9, 3.559046055329948*^9, 3.559313729708118*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "z4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["13", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.558611676486342*^9, {3.558611709324112*^9, 3.558611720791092*^9}, 
   3.558611780919233*^9, {3.55861198244851*^9, 3.558611983154041*^9}, {
   3.558618412236047*^9, 3.558618412605322*^9}, {3.558618976747742*^9, 
   3.558619027451596*^9}, {3.558619062171274*^9, 3.558619085146415*^9}, 
   3.558623352191435*^9, 3.558683016306666*^9, 3.558683370183808*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3.4254509089661545615403433271`15.954589770191003", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558611814220816*^9, 3.558611984072401*^9, 
  3.558618413808949*^9, 3.558619087779651*^9, 3.55861923851764*^9, 
  3.558687223653227*^9, 3.558702968030868*^9, 3.55904605589435*^9, 
  3.559313730160191*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"D26", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"D13", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558619481424443*^9, 3.558619526086588*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5"}], "+", 
    RowBox[{"Log", "[", "256", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.5586195270251*^9, 3.55868722380878*^9, 
  3.558702968157885*^9, 3.559046056332389*^9, 3.559313731233694*^9}],

Cell[BoxData["3.4254509089597005`"], "Output",
 CellChangeTimes->{3.5586195270251*^9, 3.55868722380878*^9, 
  3.558702968157885*^9, 3.559046056332389*^9, 3.559313731235914*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "z4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["1", "2"], "-", "z4"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["13", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5586117300408*^9, 3.558611735819723*^9}, {
   3.558611985513228*^9, 3.558611986255637*^9}, {3.558618474182244*^9, 
   3.558618474505537*^9}, {3.558619094246428*^9, 3.558619107168726*^9}, 
   3.558621516049789*^9, 3.558621670354311*^9, 3.558623358750064*^9, 
   3.558683017110335*^9, 3.558683376176754*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["21.36831110497390465476355719046`15.954589770191003", 
     SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558611815611702*^9, 3.558611988691805*^9, 
  3.558618475846955*^9, 3.558619108356357*^9, 3.558619240223827*^9, 
  3.558621517126598*^9, 3.55862170831855*^9, 3.558687224228396*^9, 
  3.558702968553349*^9, 3.559046056959285*^9, 3.559313731699334*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D29", "[", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", "2"}]}], "]"}], "+", 
   RowBox[{"D57", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "]"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D29", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D57", "[", 
     RowBox[{"1", "/", "2"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z"}], "]"}], 
       RowBox[{"PolyGamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.558621577402081*^9, {3.558621715373923*^9, 3.558621867536678*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[Pi]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "+", 
    RowBox[{"18", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{"EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"Log", "[", "4096", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558621880001008*^9, 3.558687224766888*^9, 
  3.558702969055554*^9, 3.559046057757938*^9, 3.559313733013436*^9}],

Cell[BoxData[
 RowBox[{"-", "21.368311104601762`"}]], "Output",
 CellChangeTimes->{3.558621880001008*^9, 3.558687224766888*^9, 
  3.558702969055554*^9, 3.559046057757938*^9, 3.559313733015469*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "z4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "z4"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["13", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558165473934605*^9, 3.558165539032466*^9}, {
   3.558165706075072*^9, 3.558165714879665*^9}, {3.558611993861123*^9, 
   3.558611996097941*^9}, {3.558618515505161*^9, 3.558618515799865*^9}, {
   3.558619114732632*^9, 3.558619123652818*^9}, 3.558623366315804*^9, 
   3.558683017948653*^9, {3.558683383074396*^9, 3.558683383382821*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["18.8537560359002670430561633451`15.954589770191005", 
     SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.558165517283904*^9, 3.558165541073781*^9}, 
   3.558165717412924*^9, 3.55861199721723*^9, 3.55861851940466*^9, 
   3.558619124849239*^9, 3.558619242634947*^9, 3.55868722518125*^9, 
   3.558702969520643*^9, 3.559046058584943*^9, 3.559313733819501*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"D8", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"D28", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "z"}], "]"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"z", "+", "1"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"PolyGamma", "[", "z", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"D9", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "1", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "-", 
     RowBox[{"D2", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "-", 
     RowBox[{"D3", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "1", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558619827276843*^9, 3.55861990643483*^9}, {
   3.558620251873778*^9, 3.558620303249291*^9}, {3.558620336020758*^9, 
   3.558620340525577*^9}, {3.558620500157838*^9, 3.558620508713108*^9}, {
   3.558622304338986*^9, 3.558622308842328*^9}, 3.5586223414334*^9}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "26"}], "+", 
    RowBox[{"2", " ", "EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"28", "-", 
       RowBox[{"9", " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.558619901993109*^9, 3.55861990765047*^9}, {
   3.558620328004436*^9, 3.558620341041311*^9}, 3.558620509825294*^9, {
   3.558622305139171*^9, 3.55862230925606*^9}, 3.558622342177094*^9, 
   3.5586872254499*^9, 3.55870296975319*^9, 3.55904605918648*^9, 
   3.559313734107572*^9}],

Cell[BoxData[
 RowBox[{"-", "18.85375603586647`"}]], "Output",
 CellChangeTimes->{{3.558619901993109*^9, 3.55861990765047*^9}, {
   3.558620328004436*^9, 3.558620341041311*^9}, 3.558620509825294*^9, {
   3.558622305139171*^9, 3.55862230925606*^9}, 3.558622342177094*^9, 
   3.5586872254499*^9, 3.55870296975319*^9, 3.55904605918648*^9, 
   3.559313734124303*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "z4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "z4"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["13", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558165473934605*^9, 3.558165539032466*^9}, {
   3.558165706075072*^9, 3.558165714879665*^9}, {3.558166931550264*^9, 
   3.558166935426006*^9}, {3.558612006818558*^9, 3.558612008163281*^9}, {
   3.558618528920638*^9, 3.558618529157008*^9}, {3.558619130970137*^9, 
   3.558619140711614*^9}, 3.558623377037367*^9, 3.558683018858627*^9, 
   3.558683389917284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2.92840503866112009683365368956`15.954589770191003", 
     SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.558165517283904*^9, 3.558165541073781*^9}, 
   3.558165717412924*^9, 3.558166936818497*^9, 3.55861200927796*^9, 
   3.558618531915577*^9, 3.558619142083775*^9, 3.558619247374036*^9, 
   3.558687226746737*^9, 3.558702970456963*^9, 3.559046060318031*^9, 
   3.559313735400404*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"D9", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"D28", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "-", 
     RowBox[{"D8", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "1", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "+", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "z"}], "]"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558620686726048*^9, 3.558620807457447*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"7", " ", "EulerGamma"}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558620744802629*^9, 3.558620809023242*^9, 
  3.558687227481564*^9, 3.558702970817966*^9, 3.559046061110486*^9, 
  3.559313736062718*^9}],

Cell[BoxData[
 RowBox[{"-", "2.928405038661119`"}]], "Output",
 CellChangeTimes->{3.558620744802629*^9, 3.558620809023242*^9, 
  3.558687227481564*^9, 3.558702970817966*^9, 3.559046061110486*^9, 
  3.55931373608021*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "z4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", "z4"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["13", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558612046501462*^9, 3.558612071962252*^9}, {
   3.558618541134689*^9, 3.558618541312228*^9}, {3.558618596176893*^9, 
   3.558618597398307*^9}, {3.558619153295131*^9, 3.558619181731163*^9}, 
   3.558621539097386*^9, 3.55862203661094*^9, 3.558623382555027*^9, 
   3.558683019610785*^9, 3.558683516207571*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["4.44466825248426599024510709104`15.954589770191003", 
     SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558612072950748*^9, 3.55861859879428*^9, 
  3.558619186877105*^9, 3.558619253901137*^9, 3.558621541911284*^9, 
  3.558622037831448*^9, 3.558687228395349*^9, 3.558702971368379*^9, 
  3.559046061893201*^9, 3.55931373650827*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D57", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D57", "[", 
      RowBox[{"1", "/", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z"}], "]"}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "z"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}]}], ")"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558620946865825*^9, 3.5586209524238*^9}, {
  3.558622929687238*^9, 3.558622980416655*^9}, {3.558623051432951*^9, 
  3.558623055129498*^9}, {3.558623109535801*^9, 3.558623142895033*^9}, {
  3.558623200823087*^9, 3.558623217031975*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[Pi]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "14"}], "+", 
    SuperscriptBox["\[Pi]", "2"], "+", 
    RowBox[{"Log", "[", "256", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558620952716582*^9, 3.558623056496484*^9, 
  3.558623110951198*^9, 3.558623144255436*^9, 3.558623218318866*^9, 
  3.558687230058458*^9, 3.558702971521874*^9, 3.559046065993515*^9, 
  3.559313736930581*^9}],

Cell[BoxData[
 RowBox[{"-", "4.444668252471529`"}]], "Output",
 CellChangeTimes->{3.558620952716582*^9, 3.558623056496484*^9, 
  3.558623110951198*^9, 3.558623144255436*^9, 3.558623218318866*^9, 
  3.558687230058458*^9, 3.558702971521874*^9, 3.559046065993515*^9, 
  3.559313736945827*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 4", "Subsubsection",
 CellChangeTimes->{{3.558191562758244*^9, 3.558191564029544*^9}, 
   3.558682397120372*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", "2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "z4"}]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["3", "2"], "-", "z4"}]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "z4"}]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", "z4"}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "z4"}]}], "]"}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558191703077753*^9, 3.558191722179645*^9}, {
   3.558191802899791*^9, 3.558191820319962*^9}, 3.558191875530747*^9, {
   3.558191931149876*^9, 3.558191936279926*^9}, {3.558202508420484*^9, 
   3.558202517455702*^9}, 3.558683020562834*^9, 3.558683522937175*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["10.2714324276899503007398969855`15.954589770191", "x"]}], 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558202519401479*^9, 3.558687231958356*^9, 
  3.558702972158329*^9, 3.559046067358093*^9, 3.559313737608548*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"D3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"D3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"2", "\[Pi]"}], "+", 
   RowBox[{"D15", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"D3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], ",", "0", ",", 
      RowBox[{"5", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"2", "\[Pi]"}], "-", 
   RowBox[{"D3", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{"D3", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "EulerGamma"}]}], ")"}], 
    RowBox[{"D3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"D10", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "-", 
   RowBox[{"D11", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "-", 
   RowBox[{"D9", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "-", 
   RowBox[{"D8", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "EulerGamma"}]}], ")"}], 
    RowBox[{"D1", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"D1m", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "+", 
   RowBox[{"D1m", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], "+", 
   RowBox[{"D1p", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], "+", 
   RowBox[{"D1p", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}], ",", "1"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558606010933136*^9, 3.558606066905593*^9}, 
   3.558606115436389*^9, 3.558606150226541*^9, {3.558606180287618*^9, 
   3.5586062350799*^9}, 3.558606388083358*^9, {3.558606529373442*^9, 
   3.558606556764309*^9}, {3.55860659431441*^9, 3.558606614803195*^9}, {
   3.558606648706095*^9, 3.558606679491537*^9}, {3.558606777973149*^9, 
   3.558606795837458*^9}, 3.558606842996788*^9, {3.558607374449154*^9, 
   3.558607408548278*^9}, {3.55860763793789*^9, 3.558607639485698*^9}, {
   3.558607679600595*^9, 3.558607700764871*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"15", "+", 
    RowBox[{"2", " ", "EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.558606840805425*^9, 3.558606843851593*^9}, {
   3.558607695218211*^9, 3.558607701598631*^9}, 3.55868723336002*^9, 
   3.558702972608512*^9, 3.559046068235169*^9, 3.559313738192296*^9}],

Cell[BoxData[
 RowBox[{"-", "10.27143242768817`"}]], "Output",
 CellChangeTimes->{{3.558606840805425*^9, 3.558606843851593*^9}, {
   3.558607695218211*^9, 3.558607701598631*^9}, 3.55868723336002*^9, 
   3.558702972608512*^9, 3.559046068235169*^9, 3.559313738207096*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "A", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558605964688124*^9, 3.558605967234476*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "z4"}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558202512914428*^9, 3.55820251435383*^9}, 3.558683021295609*^9, 
   3.558683529383334*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.0943951023932853817234108237`15.954589770191003", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558193759515322*^9, 3.558687237446411*^9, 
  3.558702972991587*^9, 3.559046069264542*^9, 3.55931373867613*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"D3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"D3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"2", "\[Pi]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Pi]"}], "3"]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558607542305425*^9, 
  3.558687239365264*^9, 3.558702973120069*^9, 3.559046069482815*^9, 
  3.55931373905426*^9}],

Cell[BoxData["2.0943951023931953`"], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558607542305425*^9, 
  3.558687239365264*^9, 3.558702973120069*^9, 3.559046069482815*^9, 
  3.559313739056065*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "B", " ", "*)"}]], "Input",
 CellChangeTimes->{3.558605987125545*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], ")"}]}], ")"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, 3.558683022155781*^9, 
   3.558683536244061*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.8543181080761623224860401284`15.954589770191003", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558193759515322*^9, 3.558194486570443*^9, 
  3.558687241522745*^9, 3.558702973412005*^9, 3.559046069956233*^9, 
  3.55931373948785*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D15", "[", 
   RowBox[{
    RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}}],

Cell[BoxData[
 RowBox[{"4", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558607547684733*^9, 3.558687241835289*^9, 3.558702973659095*^9, 
  3.559046070385906*^9, 3.559313739677183*^9}],

Cell[BoxData["4.854318108069643`"], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558607547684733*^9, 3.558687241835289*^9, 3.558702973659095*^9, 
  3.559046070385906*^9, 3.559313739679009*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "C", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558605998778076*^9, 3.558605999061724*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "z4"}], "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "z4"}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, 3.558683022937108*^9, 3.558683542113096*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.76163115075162614189436814392`15.954589770191003", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558687242521447*^9, 3.558702973952325*^9, 
   3.55904607086804*^9, 3.559313740271732*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"D3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], ",", "0", ",", 
      RowBox[{"5", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"2", "\[Pi]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["5", "3"], "-", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558607552712736*^9, 3.558687243034079*^9, 
  3.558702974102893*^9, 3.55904607113603*^9, 3.559313740476245*^9}],

Cell[BoxData["1.7616311507515696`"], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558607552712736*^9, 3.558687243034079*^9, 
  3.558702974102893*^9, 3.55904607113603*^9, 3.559313740492156*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "D", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558606020269884*^9, 3.558606022842205*^9}, {
  3.558606080575092*^9, 3.558606082880417*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "z4"}], "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], ")"}]}], ")"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, 
   3.558683023696651*^9, 3.558683548452981*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.35517218061053692300579073988`15.954589770191005", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558687243498353*^9, 
   3.558702974450867*^9, 3.559046072024829*^9, 3.559313740858905*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   RowBox[{"D3", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197244003813*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"Log", "[", "4", "]"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558607558422421*^9, 
  3.558687243796046*^9, 3.558702974699659*^9, 3.559046072238923*^9, 
  3.559313741231372*^9}],

Cell[BoxData["4.355172180607204`"], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558607558422421*^9, 
  3.558687243796046*^9, 3.558702974699659*^9, 3.559046072238923*^9, 
  3.559313741233283*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "E", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558606052664524*^9, 3.558606055758738*^9}, {
  3.558606088686778*^9, 3.558606090328964*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "z4"}], "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "z4"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, 3.558683024476695*^9, 
   3.558683553760923*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.92801312657245576180888968405`15.954589770191003", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, 
   3.558687244331161*^9, 3.558702974993176*^9, 3.559046072710642*^9, 
   3.559313741601683*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   RowBox[{"D3", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[Pi]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.558607564913976*^9, 3.558687244582015*^9, 3.55870297511766*^9, 
  3.559046073147031*^9, 3.559313741782694*^9}],

Cell[BoxData["1.9280131265723823`"], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.558607564913976*^9, 3.558687244582015*^9, 3.55870297511766*^9, 
  3.559046073147031*^9, 3.559313741784493*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "F", " ", "*)"}]], "Input",
 CellChangeTimes->{3.558606099154648*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "EulerGamma"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, {3.558197314101857*^9, 
   3.558197328473786*^9}, 3.55868302529266*^9, 3.558683560428989*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.2977456310143508100818187852`15.954589770191003", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, 
   3.558197329366635*^9, 3.558683561503203*^9, 3.558687245404516*^9, 
   3.558702975406183*^9, 3.559046073616827*^9, 3.559313742201239*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "EulerGamma"}]}], ")"}]}], 
   RowBox[{"D3", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}, {
   3.558197337991251*^9, 3.558197352585287*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.558197353328582*^9, 3.558607570405701*^9, 3.558687245806816*^9, 
  3.558702975535019*^9, 3.559046073836537*^9, 3.559313742410307*^9}],

Cell[BoxData["0.2977456310143395`"], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.558197353328582*^9, 3.558607570405701*^9, 3.558687245806816*^9, 
  3.558702975535019*^9, 3.559046073836537*^9, 3.559313742412103*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "G", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558606134582664*^9, 3.558606137004062*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"-", "z4"}], "]"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, {3.558197366690606*^9, 
   3.558197383997256*^9}, 3.558683026045873*^9, 3.558683567531501*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.57350336790760380793642822569`15.954589770191003"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, 
   3.558197384725923*^9, 3.558687246617414*^9, 3.558702975886331*^9, 
   3.559046074399539*^9, 3.559313742821769*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   RowBox[{"D10", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}, {
   3.558197390483348*^9, 3.55819739121787*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"6", " ", "EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"Log", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558607577784845*^9, 3.55868724731293*^9, 
  3.558702976240702*^9, 3.559046074984095*^9, 3.559313743304894*^9}],

Cell[BoxData[
 RowBox[{"-", "4.573503367907542`"}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558607577784845*^9, 3.55868724731293*^9, 
  3.558702976240702*^9, 3.559046074984095*^9, 3.559313743307316*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "H", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558606163846689*^9, 3.558606166221445*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, {3.558197366690606*^9, 
   3.558197411912309*^9}, 3.558683026956197*^9, 3.558683573254355*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.16059190544165445668211508788`15.954589770191003"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, {
   3.558197384725923*^9, 3.558197413807779*^9}, 3.558687247735189*^9, 
   3.558702976637199*^9, 3.559046075716005*^9, 3.559313743723738*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   RowBox[{"D11", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}, {
   3.558197390483348*^9, 3.558197419729507*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "+", 
    RowBox[{"3", " ", "EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"Log", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558193793377029*^9, 3.558195976281805*^9, 3.558196060510238*^9, 
   3.558197244999761*^9, 3.558197277101797*^9, {3.55819739476895*^9, 
   3.558197421236463*^9}, 3.558607582897567*^9, 3.558687248362672*^9, 
   3.55870297679292*^9, 3.559046076209531*^9, 3.55931374396678*^9}],

Cell[BoxData[
 RowBox[{"-", "2.160591905440253`"}]], "Output",
 CellChangeTimes->{
  3.558193793377029*^9, 3.558195976281805*^9, 3.558196060510238*^9, 
   3.558197244999761*^9, 3.558197277101797*^9, {3.55819739476895*^9, 
   3.558197421236463*^9}, 3.558607582897567*^9, 3.558687248362672*^9, 
   3.55870297679292*^9, 3.559046076209531*^9, 3.559313743983633*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "I", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.55860618927893*^9, 3.558606191506595*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"PolyGamma", "[", "z4", "]"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, {3.558197366690606*^9, 
   3.558197383997256*^9}, 3.558197427172594*^9, 3.558683027858033*^9, 
   3.558683578745822*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.63673564211958975451141582449`15.954589770191005"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, 
   3.558197384725923*^9, 3.558197428134873*^9, 3.558687248943789*^9, 
   3.558702977189743*^9, 3.559046077075199*^9, 3.559313744391571*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   RowBox[{"D9", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}, {
   3.558197390483348*^9, 3.55819739121787*^9}, {3.558197430792712*^9, 
   3.55819743289709*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["EulerGamma", "2"]}], "+", 
    SuperscriptBox["\[Pi]", "2"], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          FractionBox["3", "2"]}], "]"}], "2"]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197434150771*^9, 3.558607588997365*^9, 
  3.558687249574564*^9, 3.558702977461922*^9, 3.559046079043002*^9, 
  3.559313744783056*^9}],

Cell[BoxData[
 RowBox[{"-", "1.6367356421168064`"}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197434150771*^9, 3.558607588997365*^9, 
  3.558687249574564*^9, 3.558702977461922*^9, 3.559046079043002*^9, 
  3.559313744784915*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "J", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558606217576663*^9, 3.55860622318831*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, {3.558197366690606*^9, 
   3.558197383997256*^9}, {3.55819744149038*^9, 3.558197444389909*^9}, 
   3.5586830287366*^9, 3.558683586206573*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.0973596312326090651396451969`15.954589770191"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, 
   3.558197384725923*^9, 3.558197446213303*^9, 3.558687250754823*^9, 
   3.558702977796666*^9, 3.559046080073996*^9, 3.559313745181533*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   RowBox[{"D8", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}, {
   3.558197390483348*^9, 3.55819739121787*^9}, {3.558197448991792*^9, 
   3.558197450016797*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "6"]}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "-", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"Log", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "EulerGamma", "+", 
       RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558607594923376*^9, 
  3.558687251555508*^9, 3.558702978016587*^9, 3.559046080996903*^9, 
  3.559313745466285*^9}],

Cell[BoxData[
 RowBox[{"-", "5.097359631230989`"}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558607594923376*^9, 
  3.558687251555508*^9, 3.558702978016587*^9, 3.559046080996903*^9, 
  3.5593137454833*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "K", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558606246388943*^9, 3.558606248887801*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "z4"}], "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "EulerGamma"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, {3.558197366690606*^9, 
   3.558197383997256*^9}, {3.55819744149038*^9, 3.558197444389909*^9}, {
   3.558198311598278*^9, 3.558198329680174*^9}, 3.558683029691512*^9, 
   3.558683591755166*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.2425801655967071790803959778`15.954589770191003", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, 
   3.558197384725923*^9, 3.558197446213303*^9, 3.558198331997779*^9, 
   3.558687253115185*^9, 3.558702978310193*^9, 3.559046082142973*^9, 
   3.559313745973387*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", "EulerGamma"}]}], ")"}], 
   RowBox[{"D1", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}, {
   3.558197390483348*^9, 3.55819739121787*^9}, {3.558197448991792*^9, 
   3.558197450016797*^9}, {3.558198339025122*^9, 3.558198356028203*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", "EulerGamma"}], ")"}], " ", 
  "\[Pi]"}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558198357028254*^9, 
  3.558607603690364*^9, 3.558687253735334*^9, 3.558702978567323*^9, 
  3.559046082162905*^9, 3.559313746360723*^9}],

Cell[BoxData["0.2425801655967069`"], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558198357028254*^9, 
  3.558607603690364*^9, 3.558687253735334*^9, 3.558702978567323*^9, 
  3.559046082162905*^9, 3.559313746363746*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "L", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558606273706241*^9, 3.558606276752356*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "z4"}], "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        RowBox[{"-", "z4"}], "+", "1"}], "]"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, {3.558197366690606*^9, 
   3.558197383997256*^9}, {3.55819744149038*^9, 3.558197444389909*^9}, {
   3.558198311598278*^9, 3.558198329680174*^9}, {3.558198372265738*^9, 
   3.558198380254573*^9}, 3.558683030576223*^9, 3.558683596765843*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.65507066329580336689567430838`15.954589770191005"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, 
   3.558197384725923*^9, 3.558197446213303*^9, 3.558198331997779*^9, 
   3.558198380920297*^9, 3.558687255028564*^9, 3.55870297890625*^9, 
   3.559046083183023*^9, 3.559313746774464*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D1m", "[", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
    RowBox[{"3", "/", "2"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}, {
   3.558197390483348*^9, 3.55819739121787*^9}, {3.558197448991792*^9, 
   3.558197450016797*^9}, {3.558198339025122*^9, 3.558198387643857*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "EulerGamma", "+", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558198357028254*^9, 
  3.558198390593906*^9, 3.558607607165887*^9, 3.558687255369703*^9, 
  3.55870297903492*^9, 3.559046083563799*^9, 3.559313747140712*^9}],

Cell[BoxData[
 RowBox[{"-", "4.655070663294301`"}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558198357028254*^9, 
  3.558198390593906*^9, 3.558607607165887*^9, 3.558687255369703*^9, 
  3.55870297903492*^9, 3.559046083563799*^9, 3.559313747142545*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "M", " ", "*)"}]], "Input",
 CellChangeTimes->{3.558606288789503*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "z4"}], "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, {3.558197366690606*^9, 
   3.558197383997256*^9}, {3.55819744149038*^9, 3.558197444389909*^9}, {
   3.558198311598278*^9, 3.558198329680174*^9}, {3.558198400095334*^9, 
   3.558198405292588*^9}, 3.558683031515218*^9, 3.558683602523864*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.51347800970590853812139150489`15.954589770191003"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, 
   3.558197384725923*^9, 3.558197446213303*^9, 3.558198331997779*^9, 
   3.558198406214014*^9, 3.558687255840648*^9, 3.558702979371338*^9, 
   3.559046084388139*^9, 3.559313747535402*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D1m", "[", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}, {
   3.558197390483348*^9, 3.55819739121787*^9}, {3.558197448991792*^9, 
   3.558197450016797*^9}, {3.558198339025122*^9, 3.558198356028203*^9}, {
   3.558198413307971*^9, 3.558198440212718*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558198357028254*^9, 
  3.558198441676587*^9, 3.558607614359321*^9, 3.558687256109597*^9, 
  3.558702979630576*^9, 3.559046084836291*^9, 3.559313747723463*^9}],

Cell[BoxData[
 RowBox[{"-", "1.513478009704507`"}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558198357028254*^9, 
  3.558198441676587*^9, 3.558607614359321*^9, 3.558687256109597*^9, 
  3.558702979630576*^9, 3.559046084836291*^9, 3.559313747725292*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "N", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558606327991786*^9, 3.558606330229791*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "z4"}], "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"PolyGamma", "[", "z4", "]"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, {3.558197366690606*^9, 
   3.558197383997256*^9}, {3.55819744149038*^9, 3.558197444389909*^9}, {
   3.558198311598278*^9, 3.558198329680174*^9}, {3.558198400095334*^9, 
   3.558198405292588*^9}, {3.558198456742431*^9, 3.558198457279822*^9}, 
   3.558683032431441*^9, 3.558683607762807*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.51347800970589898970054152072`15.954589770191003"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, 
   3.558197384725923*^9, 3.558197446213303*^9, 3.558198331997779*^9, 
   3.558198406214014*^9, 3.5581984579921*^9, 3.558687256555773*^9, 
   3.558702979971337*^9, 3.559046085564619*^9, 3.55931374811762*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D1p", "[", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}, {
   3.558197390483348*^9, 3.55819739121787*^9}, {3.558197448991792*^9, 
   3.558197450016797*^9}, {3.558198339025122*^9, 3.558198356028203*^9}, {
   3.558198413307971*^9, 3.558198468007699*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558198357028254*^9, 
  3.558198441676587*^9, 3.558198474862547*^9, 3.558607621628499*^9, 
  3.558687257149671*^9, 3.55870298009139*^9, 3.559046085994741*^9, 
  3.559313748477985*^9}],

Cell[BoxData[
 RowBox[{"-", "1.513478009704507`"}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558198357028254*^9, 
  3.558198441676587*^9, 3.558198474862547*^9, 3.558607621628499*^9, 
  3.558687257149671*^9, 3.55870298009139*^9, 3.559046085994741*^9, 
  3.559313748479813*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "O", " ", "*)"}]], "Input",
 CellChangeTimes->{3.558606350087525*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "z4"}], "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", "z4", "]"}], 
     RowBox[{"(", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193668051053*^9, 3.558193757288706*^9}, {
   3.558194479339525*^9, 3.558194484950467*^9}, {3.558196002100884*^9, 
   3.558196031420054*^9}, {3.558197219258983*^9, 3.558197225128934*^9}, {
   3.558197262217177*^9, 3.558197263649825*^9}, {3.558197366690606*^9, 
   3.558197383997256*^9}, {3.55819744149038*^9, 3.558197444389909*^9}, {
   3.558198311598278*^9, 3.558198329680174*^9}, {3.558198400095334*^9, 
   3.558198405292588*^9}, {3.558198485278036*^9, 3.558198487687671*^9}, 
   3.558683033299637*^9, 3.558683613253124*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.65507066329581214541537145474`15.954589770191003"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.558193759515322*^9, 3.558194486570443*^9, {3.558196027719322*^9, 
   3.558196032100678*^9}, 3.558197227796358*^9, 3.558197264255749*^9, 
   3.558197384725923*^9, 3.558197446213303*^9, 3.558198331997779*^9, 
   3.558198406214014*^9, 3.558198488519399*^9, 3.558687257513452*^9, 
   3.55870298042597*^9, 3.559046086715275*^9, 3.559313748870889*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D1p", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
    RowBox[{"3", "/", "2"}], ",", "1"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.5581936601221*^9, {3.55819376655733*^9, 3.558193791500478*^9}, {
   3.558195970600558*^9, 3.558195975479394*^9}, {3.558196041064575*^9, 
   3.558196059965804*^9}, {3.558197231666914*^9, 3.558197276673064*^9}, {
   3.558197390483348*^9, 3.55819739121787*^9}, {3.558197448991792*^9, 
   3.558197450016797*^9}, {3.558198339025122*^9, 3.558198356028203*^9}, {
   3.558198413307971*^9, 3.558198440212718*^9}, {3.558198492995771*^9, 
   3.558198503095642*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "EulerGamma", "+", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558198357028254*^9, 
  3.558198441676587*^9, 3.558198504002462*^9, 3.558607529173698*^9, 
  3.558687257837318*^9, 3.558702980673888*^9, 3.559046087142511*^9, 
  3.559313749047518*^9}],

Cell[BoxData[
 RowBox[{"-", "4.655070663294301`"}]], "Output",
 CellChangeTimes->{3.558193793377029*^9, 3.558195976281805*^9, 
  3.558196060510238*^9, 3.558197244999761*^9, 3.558197277101797*^9, 
  3.55819739476895*^9, 3.558197450775377*^9, 3.558198357028254*^9, 
  3.558198441676587*^9, 3.558198504002462*^9, 3.558607529173698*^9, 
  3.558687257837318*^9, 3.558702980673888*^9, 3.559046087142511*^9, 
  3.559313749049557*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 5", "Subsubsection",
 CellChangeTimes->{{3.558191567455785*^9, 3.558191569775259*^9}, 
   3.558682398956656*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "EulerGamma"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "z4"}]}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["3", "2"], "-", "z4"}]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["3", "2"], "+", "z4"}]}], "]"}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.55817973873724*^9, {3.558191809610037*^9, 3.558191831892943*^9}, 
   3.558191872750024*^9, {3.558191945920157*^9, 3.558191948872584*^9}, {
   3.558605600206123*^9, 3.558605623791022*^9}, 3.558605658465917*^9, 
   3.558683034167654*^9, 3.558683619514286*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["29.62576515983395311063390775798`15.954589770191005", "x"]}],
    ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558605626452151*^9, 3.558687259606596*^9, 
  3.558702981609449*^9, 3.559046088698076*^9, 3.559313750055838*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "EulerGamma"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"D2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"D3", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "/", "2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "/", "2"}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"D20", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{"D1m", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"D6", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"D11", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"D25", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"D2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "+", 
   RowBox[{"D20", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], "+", 
   RowBox[{"D26", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"D20", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], "-", 
   RowBox[{"D3", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"D2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"3", "/", "4"}], 
    RowBox[{"D59", "[", 
     RowBox[{"1", "/", "2"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"5", "/", "4"}], 
    RowBox[{"D20", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D2", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D1m", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D10", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"D7", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"D24", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", "z", "]"}], 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], "]"}], 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D4", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D4", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"\[Pi]", " ", "EulerGamma"}], "+", 
   RowBox[{
    RowBox[{"3", "/", "4"}], 
    RowBox[{"D4", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"3", "/", "4"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "/", "2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "]"}], 
    RowBox[{"PolyGamma", "[", "1", "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "4"}], 
    RowBox[{"D23", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "4"}], 
    RowBox[{"D59", "[", 
     RowBox[{"1", "/", "2"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D3", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D21", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{3.558605763847006*^9, 3.55860579571796*^9, 
  3.558605827506997*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"6", "-", 
    RowBox[{"2", " ", "EulerGamma"}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "34"}], "+", 
       RowBox[{"9", " ", "EulerGamma"}]}], ")"}], " ", 
     RowBox[{"Log", "[", "4", "]"}]}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558605830403975*^9, 3.55868726408906*^9, 
  3.558702983266083*^9, 3.559046091193189*^9, 3.559313751806507*^9}],

Cell[BoxData[
 RowBox[{"-", "29.625765159833957`"}]], "Output",
 CellChangeTimes->{3.558605830403975*^9, 3.55868726408906*^9, 
  3.558702983266083*^9, 3.559046091193189*^9, 3.559313751828395*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "A", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558605668006258*^9, 3.55860567082971*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", " ", "EulerGamma"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193393182222*^9, 3.558193434618462*^9}, 
   3.558683035101173*^9, 3.558683624954241*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21.71817420773009841752125195257`15.954589770191003", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.55819343661704*^9, 3.558687267063279*^9, 
  3.558702983938945*^9, 3.559046092287626*^9, 3.559313752582095*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", "EulerGamma"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"D2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
     RowBox[{"D3", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "/", "2"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "/", "2"}], "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"D20", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558193437880705*^9, 3.55819352028258*^9}, {
   3.558605722126847*^9, 3.558605726237563*^9}, 3.558605785594775*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "EulerGamma", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.558193497102553*^9, 3.558193521329115*^9}, 
   3.558687268436198*^9, 3.558702984069665*^9, 3.559046092659137*^9, 
   3.559313752785905*^9}],

Cell[BoxData["21.718174207712813`"], "Output",
 CellChangeTimes->{{3.558193497102553*^9, 3.558193521329115*^9}, 
   3.558687268436198*^9, 3.558702984069665*^9, 3.559046092659137*^9, 
   3.559313752787741*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "B", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558605677771447*^9, 3.558605683283423*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], "  ", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "z4"}], "]"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "z4"}], "]"}], "2"]}], " ", ")"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193393182222*^9, 3.558193434618462*^9}, {
   3.55819697602352*^9, 3.558196980840936*^9}, {3.558198726830483*^9, 
   3.55819874439492*^9}, 3.558683036387289*^9, 3.558683631504905*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "44.09773502160744751689561410049`15.954589770191005"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.55819343661704*^9, 3.558196982786729*^9, 
  3.558198746166648*^9, 3.558687271566056*^9, 3.558702984550517*^9, 
  3.559046093403289*^9, 3.559313753593171*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"D1m", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"D6", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"D11", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"D25", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"D2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "+", 
   RowBox[{"D20", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], "+", 
   RowBox[{"D26", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"D20", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], "-", 
   RowBox[{"D3", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
     RowBox[{"3", "/", "2"}]}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"D2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558193437880705*^9, 3.55819352028258*^9}, {
  3.558196989639507*^9, 3.558197176507215*^9}, {3.558199410930116*^9, 
  3.558199414769625*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "EulerGamma", "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"37", " ", 
     RowBox[{"Log", "[", "4", "]"}]}], "-", 
    RowBox[{"18", " ", "EulerGamma", " ", 
     RowBox[{"Log", "[", "4", "]"}]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.558193497102553*^9, 3.558193521329115*^9}, 
   3.558197838549187*^9, 3.558198158163499*^9, 3.558198258678044*^9, 
   3.558199415437274*^9, 3.558687272255757*^9, 3.558702984918112*^9, 
   3.559046093955465*^9, 3.559313753905757*^9}],

Cell[BoxData[
 RowBox[{"-", "44.09773502155578`"}]], "Output",
 CellChangeTimes->{{3.558193497102553*^9, 3.558193521329115*^9}, 
   3.558197838549187*^9, 3.558198158163499*^9, 3.558198258678044*^9, 
   3.558199415437274*^9, 3.558687272255757*^9, 3.558702984918112*^9, 
   3.559046093955465*^9, 3.559313753929581*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "C", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558605707182913*^9, 3.558605710428805*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193393182222*^9, 3.558193434618462*^9}, {
   3.558200678767547*^9, 3.55820068634156*^9}, 3.558683037528195*^9, 
   3.558683636944491*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "17.69336876596572201146596483213`15.954589770191"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.55819343661704*^9, 3.558200692332092*^9, 
  3.558202136590927*^9, 3.558683639195052*^9, 3.558687273117249*^9, 
  3.558702985456515*^9, 3.559046094618215*^9, 3.559313754661428*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], "/", "4"}], 
    RowBox[{"D59", "[", 
     RowBox[{"1", "/", "2"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"5", "/", "4"}], 
    RowBox[{"D20", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D2", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D1m", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D10", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"D7", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"D24", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", "z", "]"}], 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], "]"}], 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558193437880705*^9, 3.55819352028258*^9}, {
   3.558200702479962*^9, 3.558200909528034*^9}, 3.558201246940148*^9, {
   3.558201281548798*^9, 3.558201285658133*^9}, {3.558202103966282*^9, 
   3.558202106435017*^9}, {3.558202235356733*^9, 3.558202240848681*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"Log", "[", "4", "]"}], "-", 
    RowBox[{"18", " ", "EulerGamma", " ", 
     RowBox[{"Log", "[", "4", "]"}]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.558193497102553*^9, 3.558193521329115*^9}, 
   3.558201151934535*^9, 3.558201286802156*^9, 3.558202107300753*^9, 
   3.558202174047745*^9, 3.55820224187963*^9, 3.558687273751991*^9, 
   3.558702985694201*^9, 3.55904609506769*^9, 3.559313754970315*^9}],

Cell[BoxData[
 RowBox[{"-", "17.693368765759583`"}]], "Output",
 CellChangeTimes->{{3.558193497102553*^9, 3.558193521329115*^9}, 
   3.558201151934535*^9, 3.558201286802156*^9, 3.558202107300753*^9, 
   3.558202174047745*^9, 3.55820224187963*^9, 3.558687273751991*^9, 
   3.558702985694201*^9, 3.55904609506769*^9, 3.55931375502644*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "D", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558605735432543*^9, 3.558605738606275*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{"3", "/", "2"}], "+", "z4"}], "]"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558193393182222*^9, 3.558193434618462*^9}, {
   3.558200678767547*^9, 3.55820068634156*^9}, 3.558201207990097*^9, 
   3.558683038728358*^9, 3.55868364537894*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.44716441984353495078478293565`15.954589770191", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.55819343661704*^9, 3.558200692332092*^9, 
  3.558201661620057*^9, 3.55868727433963*^9, 3.558702986258817*^9, 
  3.559046095726665*^9, 3.55931375584849*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], 
    RowBox[{"D4", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D4", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"\[Pi]", " ", "EulerGamma"}], "+", 
   RowBox[{
    RowBox[{"3", "/", "4"}], 
    RowBox[{"D4", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"3", "/", "4"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "/", "2"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "]"}], 
    RowBox[{"PolyGamma", "[", "1", "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "4"}], 
    RowBox[{"D23", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "4"}], 
    RowBox[{"D59", "[", 
     RowBox[{"1", "/", "2"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D3", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D21", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558193437880705*^9, 3.55819352028258*^9}, {
  3.558200702479962*^9, 3.558200909528034*^9}, {3.558201230338258*^9, 
  3.558201231413709*^9}, {3.558201339632705*^9, 3.558201509411014*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "EulerGamma", "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "-", 
    RowBox[{"18", " ", "EulerGamma", " ", 
     RowBox[{"Log", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"61", "-", 
       RowBox[{"15", " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.558193497102553*^9, 3.558193521329115*^9}, 
   3.558201151934535*^9, 3.558201673550131*^9, 3.558687274874771*^9, 
   3.558702986549709*^9, 3.559046096229762*^9, 3.559313756201498*^9}],

Cell[BoxData["10.447164419768601`"], "Output",
 CellChangeTimes->{{3.558193497102553*^9, 3.558193521329115*^9}, 
   3.558201151934535*^9, 3.558201673550131*^9, 3.558687274874771*^9, 
   3.558702986549709*^9, 3.559046096229762*^9, 3.559313756222593*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.558177397374765*^9, 3.55817740089195*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "z4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "z4"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "z4"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["27", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558165473934605*^9, 3.558165539032466*^9}, {
   3.558165706075072*^9, 3.558165714879665*^9}, {3.558166931550264*^9, 
   3.558166935426006*^9}, {3.558168011676111*^9, 3.558168017412268*^9}, 
   3.55868304010961*^9, 3.558683651821985*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.24179028107152337036216659365`15.954589770191005"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.558165517283904*^9, 3.558165541073781*^9}, 
   3.558165717412924*^9, 3.558166936818497*^9, 3.558168018669583*^9, 
   3.558687277152682*^9, 3.558702987951701*^9, 3.559046097891472*^9, 
   3.559313757661684*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "z"}], ")"}], "/", "2"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", "z", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
     "-", 
     RowBox[{"D29", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "-", 
     RowBox[{"D57", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "]"}], "\[IndentingNewLine]", "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"D29", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"D57", "[", 
       RowBox[{"1", "/", "2"}], "]"}]}], "\[IndentingNewLine]", "+", 
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "-", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "z"}], "]"}], 
        RowBox[{"PolyGamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558171797904475*^9, 3.558171919775252*^9}, {
   3.558179790356084*^9, 3.558179799156415*^9}, {3.558179847118156*^9, 
   3.558179864460483*^9}, {3.558180725027617*^9, 3.558180736415391*^9}, 
   3.558180821768187*^9, 3.558180851875918*^9, {3.558601374319954*^9, 
   3.558601375225305*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "9"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"49", "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{"78", "-", 
       RowBox[{"108", " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"162", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558171922881143*^9, 3.558179803112031*^9, {3.558179852759353*^9, 
   3.558179866230122*^9}, 3.558180854348076*^9, 3.558687279633188*^9, 
   3.558702989569958*^9, 3.559046099499649*^9, 3.559313759513358*^9}],

Cell[BoxData[
 RowBox[{"-", "1.2417902810713322`"}]], "Output",
 CellChangeTimes->{
  3.558171922881143*^9, 3.558179803112031*^9, {3.558179852759353*^9, 
   3.558179866230122*^9}, 3.558180854348076*^9, 3.558687279633188*^9, 
   3.558702989569958*^9, 3.559046099499649*^9, 3.559313759534392*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2-fold integral 1", "Subsection",
 CellChangeTimes->{{3.558341603955036*^9, 3.558341617432988*^9}, {
  3.558595579973936*^9, 3.558595586202206*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"z2", "+", "z4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "-", "z2"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "z2", "-", "z4"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "z2", "+", "z4"}], "]"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "z2"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "z4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "-", "z2", "-", "z4"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "z2", "+", "z4"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "-", "z2", "-", "z4"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", "z2", "+", "z4"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z2", "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558607906691182*^9, 3.55860791754174*^9}, 
   3.558683041177642*^9, 3.558683660858763*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["13.50068418491047`", 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox["22.32633219538369`", "x"]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["0.001343603129805606`", 
       SuperscriptBox["x", "2"]], "+", 
      FractionBox["0.002216663279187836`", "x"]}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558607920411522*^9, 3.558683664936242*^9, 
  3.558687281714105*^9, 3.558702990935308*^9, 3.559046101105095*^9, 
  3.559313760913781*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["x", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "-", "z2"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "z2"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "s"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "s"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "s"}], "]"}], 
         RowBox[{"Gamma", "[", "s", "]"}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "+", "s"}], "]"}], "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", "s"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"3", 
       RowBox[{"D15", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{"3", 
       RowBox[{"D20", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"D15", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"PolyGamma", "[", "1", "]"}], 
          RowBox[{"D20", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
         RowBox[{"D24", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "+", 
         RowBox[{"D59", "[", 
          RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"D14", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"D1m", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "1", ",", "0", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
         RowBox[{"D1p", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "2"}], ",", "0", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}], "+", 
         RowBox[{"D2", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "0", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}], "-", 
         RowBox[{"D7", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
         RowBox[{"D4", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], 
      "\[IndentingNewLine]", "+", 
      RowBox[{"2", 
       RowBox[{"D14", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"D15", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"D20", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
         RowBox[{"Gamma", "[", "z", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "x"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], "+", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", 
         RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "3"], "6"], "+", 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "3"], "6"], "+", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"Log", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"PolyGamma", "[", "2", "]"}], 
       RowBox[{"D3", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"D11", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{"D1", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
      RowBox[{
       RowBox[{"PolyGamma", "[", "1", "]"}], 
       RowBox[{"D3", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"D10", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D59", "[", 
        RowBox[{"1", "/", "2"}], "]"}]}], "-", 
      RowBox[{"D20", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"N", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.558607963416212*^9, 3.558608039932799*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"44", "-", 
     RowBox[{"24", " ", "x"}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"6", " ", "x"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "x"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"6", " ", 
   SuperscriptBox["x", "2"]}]]], "Output",
 CellChangeTimes->{{3.558608035604811*^9, 3.558608040959837*^9}, 
   3.558687283301609*^9, 3.558702992384831*^9, 3.559046102422624*^9, 
   3.559313762268644*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["13.500443198557349`", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["22.32632118424058`", "x"]}]], "Output",
 CellChangeTimes->{{3.558608035604811*^9, 3.558608040959837*^9}, 
   3.558687283301609*^9, 3.558702992384831*^9, 3.559046102422624*^9, 
   3.559313762293038*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["part 1", "Subsubsection",
 CellChangeTimes->{{3.55835341077442*^9, 3.558353413666281*^9}, 
   3.558682408863681*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"z2", "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "z2", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2", "+", "z4"}], "]"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z2", "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558353543712502*^9, 3.558353587397614*^9}, {
   3.558364926896678*^9, 3.558364934801566*^9}, 3.558683042407747*^9, 
   3.558683671340463*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["13.50068418491047`", 
    SuperscriptBox["x", "2"]], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["0.001343603129805606`", 
      SuperscriptBox["x", "2"]], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.55836493620436*^9, 3.558510887487092*^9, 
  3.558687284187326*^9, 3.55870299318754*^9, 3.559046103289878*^9, 
  3.559313763043053*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z2"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z2"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], "-", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", "s"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "s"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "s"}], "]"}], 
      RowBox[{"Gamma", "[", "s", "]"}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", "s"}], "]"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"3", "/", "2"}], "+", "s"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "-", 
   RowBox[{"3", 
    RowBox[{"D15", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
   RowBox[{"3", 
    RowBox[{"D20", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{"3", 
    RowBox[{"D15", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"3", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PolyGamma", "[", "1", "]"}], 
       RowBox[{"D20", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"D24", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D59", "[", 
       RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}], "+", 
   RowBox[{"D14", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "+", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D1m", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "1", ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"D1p", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "0", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "+", 
      RowBox[{"D2", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "-", 
      RowBox[{"D7", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D4", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], 
   "\[IndentingNewLine]", "+", 
   RowBox[{"2", 
    RowBox[{"D14", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"D15", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"D20", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
      RowBox[{"Gamma", "[", "z", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558521215111612*^9, 3.558521216245886*^9}, 
   3.558521247239064*^9, {3.55852132484834*^9, 3.55852136303488*^9}, {
   3.558521406702275*^9, 3.55852141014263*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"22", "+", 
    RowBox[{
     RowBox[{"Log", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "44"}], "+", 
       RowBox[{"27", " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558521249378138*^9, {3.558521343038741*^9, 3.558521347670681*^9}, 
   3.558521412566502*^9, 3.558687285389605*^9, 3.558702994191257*^9, 
   3.559046104282733*^9, 3.559313764066522*^9}],

Cell[BoxData["13.500443198557354`"], "Output",
 CellChangeTimes->{
  3.558521249378138*^9, {3.558521343038741*^9, 3.558521347670681*^9}, 
   3.558521412566502*^9, 3.558687285389605*^9, 3.558702994191257*^9, 
   3.559046104282733*^9, 3.559313764094723*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "1", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558511355143615*^9, 3.558511358818897*^9}, {
  3.559315202656925*^9, 3.559315203211975*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"z2", "+", "z4"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2", "+", "z4"}], "]"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z2", "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558515881047414*^9, 3.558515884406157*^9}, 
   3.55868304352714*^9, 3.55868367837596*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["8.768714812063129`", 
    SuperscriptBox["x", "2"]], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["0.0008288783980294165`", 
      SuperscriptBox["x", "2"]], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558515885448785*^9, 3.558687286321743*^9, 
  3.558702994893862*^9, 3.559046105126805*^9, 3.55931376509327*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z2"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z2"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], "-", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", "s"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "s"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "s"}], "]"}], 
      RowBox[{"Gamma", "[", "s", "]"}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", "s"}], "]"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"3", "/", "2"}], "+", "s"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], "-", 
   RowBox[{"3", 
    RowBox[{"D15", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
   RowBox[{"3", 
    RowBox[{"D20", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{"3", 
    RowBox[{"D15", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"3", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PolyGamma", "[", "1", "]"}], 
       RowBox[{"D20", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"D24", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "+", 
      RowBox[{"D59", "[", 
       RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558519022510977*^9, 3.558519042946453*^9}, 
   3.558519180451209*^9, {3.558520290589876*^9, 3.558520291556851*^9}, 
   3.558520609595875*^9, 3.558520672386129*^9, {3.558520729663941*^9, 
   3.558520768527468*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[Pi]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "-", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Log", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.558520739682333*^9, 3.558520769597404*^9}, 
   3.558687288188734*^9, 3.558702996230425*^9, 3.559046107081957*^9, 
   3.559313766667609*^9}],

Cell[BoxData["8.768724716629105`"], "Output",
 CellChangeTimes->{{3.558520739682333*^9, 3.558520769597404*^9}, 
   3.558687288188734*^9, 3.558702996230425*^9, 3.559046107081957*^9, 
   3.559313766689217*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"6", " ", "\[Pi]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", "z4"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], "2"]}], 
     SuperscriptBox["x", "2"]], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", "\[Rule]", 
        FractionBox["11", "32"]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558520528079454*^9, 3.558520579637712*^9}, 
   3.558520683374991*^9, 3.558683045844267*^9, 3.55868369030941*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["31.00627668038529674550429032958`15.954589770191003", 
     SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.5585205844837*^9, 3.558520688877097*^9, 
  3.558687295411112*^9, 3.558703001299338*^9, 3.559046119875004*^9, 
  3.559313774678116*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"6", "\[Pi]", " ", 
   RowBox[{"D31", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558520493303999*^9, 3.558520518653765*^9}, 
   3.558520690224401*^9}],

Cell[BoxData[
 RowBox[{"-", 
  SuperscriptBox["\[Pi]", "3"]}]], "Output",
 CellChangeTimes->{{3.55852050840898*^9, 3.558520519234816*^9}, 
   3.558520690920705*^9, 3.558687295919742*^9, 3.558703001545028*^9, 
   3.559046120417289*^9, 3.559313774976367*^9}],

Cell[BoxData[
 RowBox[{"-", "31.006276680299816`"}]], "Output",
 CellChangeTimes->{{3.55852050840898*^9, 3.558520519234816*^9}, 
   3.558520690920705*^9, 3.558687295919742*^9, 3.558703001545028*^9, 
   3.559046120417289*^9, 3.559313774981427*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"6", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "z2"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z2"}], "]"}]}], 
      SuperscriptBox["x", "2"]]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["13", "16"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.55851840194175*^9, 3.558518409931696*^9}, 
   3.558683046986161*^9, 3.558683697147033*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["12.15672075876106491519652657851`15.954589770191003", 
    SuperscriptBox["x", "2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558518414907393*^9, 3.558683703351373*^9, 
  3.558687301646956*^9, 3.558703005889261*^9, 3.559046132082892*^9, 
  3.559313779628845*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "6"}], "\[Pi]", " ", 
    RowBox[{"D31", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "z2"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558518697299889*^9, 3.55851875669869*^9}, {
  3.558518873849025*^9, 3.558518874614238*^9}, {3.558518940563465*^9, 
  3.558518954840945*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "6"}], "+", 
    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558518758585397*^9, {3.55851893506193*^9, 3.558518956977346*^9}, 
   3.558687302646355*^9, 3.558703006874999*^9, 3.559046134452011*^9, 
   3.559313780672887*^9}],

Cell[BoxData["12.156720758761058`"], "Output",
 CellChangeTimes->{
  3.558518758585397*^9, {3.55851893506193*^9, 3.558518956977346*^9}, 
   3.558687302646355*^9, 3.558703006874999*^9, 3.559046134452011*^9, 
   3.559313780697288*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "z2", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z2"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z2"}], "]"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["13", "16"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.55851628871824*^9, 3.55851630134595*^9}, {
   3.558516338646252*^9, 3.558516366524777*^9}, 3.558683050443759*^9, 
   3.55868372305143*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["10.27635272688260631688630613516`15.954589770191003", 
     SuperscriptBox["x", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.558516373565175*^9, 3.558687305446346*^9, 
  3.558703009212989*^9, 3.559046139302524*^9, 3.559313783993714*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", "s"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "+", "s"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "s"}], "]"}], 
       RowBox[{"Gamma", "[", "s", "]"}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "s"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"3", "/", "2"}], "+", "s"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], "-", 
   RowBox[{"3", 
    RowBox[{"D15", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "-", 
   RowBox[{"3", 
    RowBox[{"D20", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.55851644489864*^9, 3.558516475243149*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5"}], "+", 
    RowBox[{"Log", "[", "256", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558516475904867*^9, 3.558687305766866*^9, 
  3.558703009354675*^9, 3.559046139607762*^9, 3.559313784257543*^9}],

Cell[BoxData[
 RowBox[{"-", "10.276352726879102`"}]], "Output",
 CellChangeTimes->{3.558516475904867*^9, 3.558687305766866*^9, 
  3.558703009354675*^9, 3.559046139607762*^9, 3.559313784263049*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "2", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558427700115332*^9, 3.558427702406344*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"z2", "+", "z4"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "z2", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2", "+", "z4"}], "]"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z2", "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558360594569156*^9, 3.558360685176156*^9}, {
   3.55836160248397*^9, 3.55836161612177*^9}, {3.558362972160042*^9, 
   3.558363012007183*^9}, {3.55836337204614*^9, 3.558363381784867*^9}, 
   3.558683051585675*^9, 3.558683730048756*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["6.283173711230638`", 
    SuperscriptBox["x", "2"]], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["0.0005833125984814288`", 
      SuperscriptBox["x", "2"]], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.558360695896569*^9, 3.558361621965941*^9, 3.558363045903842*^9, 
   3.558363316647321*^9, {3.558363373705367*^9, 3.558363382892405*^9}, 
   3.55868731003573*^9, 3.558703012964268*^9, 3.559046145760397*^9, 
   3.559313788594068*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D14", "[", 
   RowBox[{"1", ",", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558521189238123*^9, 3.558521193681732*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{{3.558521189797259*^9, 3.558521194177044*^9}, 
   3.558687312249001*^9, 3.558703014512937*^9, 3.559046147225668*^9, 
   3.559313790065129*^9}],

Cell[BoxData["6.283185307179586`"], "Output",
 CellChangeTimes->{{3.558521189797259*^9, 3.558521194177044*^9}, 
   3.558687312249001*^9, 3.558703014512937*^9, 3.559046147225668*^9, 
   3.559313790070161*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "3", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.55842769274981*^9, 3.558427695932368*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "z2", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2", "+", "z4"}], "]"}]}], ")"}], 
     "/", 
     SuperscriptBox["x", "2"]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["3", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558360594569156*^9, 3.558360685176156*^9}, {
   3.55836160248397*^9, 3.55836161612177*^9}, 3.558683052740144*^9, 
   3.55868373714635*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["3.835052219698253`", 
     SuperscriptBox["x", "2"]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["0.0003372850111956493`", 
      SuperscriptBox["x", "2"]], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558360695896569*^9, 3.558361621965941*^9, 
  3.558687318879156*^9, 3.558703020670682*^9, 3.55904615307514*^9, 
  3.559313796519103*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"4", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"D1m", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "1", ",", "0", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
     RowBox[{"D1p", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "+", 
     RowBox[{"D2", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "-", 
     RowBox[{"D7", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
     RowBox[{"D4", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558360692558174*^9, 3.558360785919595*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Pi]", "3"], "-", 
  RowBox[{"8", " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{3.558360788562833*^9, 3.558687319340249*^9, 
  3.558703021006277*^9, 3.559046153342709*^9, 3.559313797003208*^9}],

Cell[BoxData[
 RowBox[{"-", "3.8351007645578186`"}]], "Output",
 CellChangeTimes->{3.558360788562833*^9, 3.558687319340249*^9, 
  3.558703021006277*^9, 3.559046153342709*^9, 3.559313797054533*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "z2", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2", "+", "z4"}], "]"}]}], ")"}], 
     "/", 
     SuperscriptBox["x", "2"]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558360594569156*^9, 3.558360685176156*^9}, {
   3.55836160248397*^9, 3.55836161612177*^9}, {3.558426755661598*^9, 
   3.558426762071894*^9}, 3.558683054006386*^9, 3.55868374331088*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1.551467382637058`", 
     SuperscriptBox["x", "2"]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["0.0001517304627325502`", 
      SuperscriptBox["x", "2"]], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558360695896569*^9, 3.558361621965941*^9, 
  3.558426779373604*^9, 3.558687323798317*^9, 3.558703025941624*^9, 
  3.559046157816417*^9, 3.559313807086832*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D1m", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "1", ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"D1p", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "0", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "+", 
      RowBox[{"D2", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "-", 
      RowBox[{"D7", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
      RowBox[{"D4", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], ")"}]}], 
   "\[IndentingNewLine]", "+", 
   RowBox[{"2", 
    RowBox[{"D14", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"D15", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"D20", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "-", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "z"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", "z"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "z"}], "]"}], 
      RowBox[{"Gamma", "[", "z", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558360692558174*^9, 3.558360785919595*^9}, {
   3.558426787503567*^9, 3.558426806423867*^9}, {3.558427353263772*^9, 
   3.558427427307392*^9}, 3.558427587827265*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558360788562833*^9, 3.558427428508419*^9, 
  3.558427588473189*^9, 3.558687325846711*^9, 3.558703027546972*^9, 
  3.559046159379191*^9, 3.55931381004394*^9}],

Cell[BoxData[
 RowBox[{"-", "1.5514668252513495`"}]], "Output",
 CellChangeTimes->{3.558360788562833*^9, 3.558427428508419*^9, 
  3.558427588473189*^9, 3.558687325846711*^9, 3.558703027546972*^9, 
  3.559046159379191*^9, 3.559313810096776*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 2", "Subsubsection",
 CellChangeTimes->{{3.558353417174446*^9, 3.558353418888726*^9}, 
   3.558682411021546*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"z2", "+", "z4"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z4"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2", "+", "z4"}], "]"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z2", "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558353507208744*^9, 3.558353532632065*^9}, {
   3.558353595781501*^9, 3.558353604703539*^9}, {3.558362381213826*^9, 
   3.558362402719171*^9}, 3.558683055146894*^9, 3.558683749657017*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["17.90267370500105`", "x"], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["0.001674112249217409`", "x"], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558362419993085*^9, 3.558687326457*^9, 
  3.558703028166993*^9, 3.559046160138383*^9, 3.559313810808299*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], "+", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
   FractionBox[
    SuperscriptBox["\[Pi]", "3"], "6"], "+", 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
   FractionBox[
    SuperscriptBox["\[Pi]", "3"], "6"], "+", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Log", "[", "4", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558362406715947*^9, 3.558362415545281*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "33"}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"Log", "[", "8192", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558362416941515*^9, 3.558687326883665*^9, 
  3.558703028559004*^9, 3.559046160547195*^9, 3.559313811695593*^9}],

Cell[BoxData["17.902616539975202`"], "Output",
 CellChangeTimes->{3.558362416941515*^9, 3.558687326883665*^9, 
  3.558703028559004*^9, 3.559046160547195*^9, 3.559313811723792*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "z2"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z2", "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z2", "+", "z4"}], "]"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558358833228878*^9, 3.558358927721904*^9}, 
   3.558358970966079*^9, 3.558683056235811*^9, 3.558683755460462*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.4991469185196794`", ",", 
   RowBox[{"{", 
    RowBox[{"0.00004720971207095208`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.558358952486872*^9, 3.558358976466987*^9}, 
   3.558687331867421*^9, 3.558703033490385*^9, 3.559046165204778*^9, 
   3.55931381875445*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D2", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
   RowBox[{"D15", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558358979086549*^9, 3.558359003261645*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558359005139192*^9, 3.558687332127366*^9, 
  3.558703033752978*^9, 3.559046165494912*^9, 3.559313820955116*^9}],

Cell[BoxData["0.4991459274624387`"], "Output",
 CellChangeTimes->{3.558359005139192*^9, 3.558687332127366*^9, 
  3.558703033752978*^9, 3.559046165494912*^9, 3.559313820957003*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "z2"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z2", "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z2", "+", "z4"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558358833228878*^9, 3.558358927721904*^9}, 
   3.558358970966079*^9, 3.558359563330544*^9, 3.558683057201578*^9, 
   3.55868376084155*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.3572168820965108`"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.00003363067729419311`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.558358952486872*^9, 3.558358976466987*^9}, 
   3.558359571890874*^9, 3.55868733663558*^9, 3.55870303844669*^9, 
   3.559046169892861*^9, 3.559313828041986*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D1", "[", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "+", 
   RowBox[{"D2", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558358979086549*^9, 3.558359003261645*^9}, {
  3.558359571321336*^9, 3.558359587946551*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], "+", 
    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558359005139192*^9, 3.558359588869763*^9, 
  3.558687337101377*^9, 3.558703038713362*^9, 3.559046170093371*^9, 
  3.559313828346036*^9}],

Cell[BoxData[
 RowBox[{"-", "0.3572167997774857`"}]], "Output",
 CellChangeTimes->{3.558359005139192*^9, 3.558359588869763*^9, 
  3.558687337101377*^9, 3.558703038713362*^9, 3.559046170093371*^9, 
  3.559313828352593*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z2", "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z2", "+", "z4"}], "]"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558358833228878*^9, 3.558358927721904*^9}, 
   3.558358970966079*^9, {3.558360157917406*^9, 3.558360162086564*^9}, 
   3.558683058105301*^9, 3.558683767428249*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8698315730589326`", ",", 
   RowBox[{"{", 
    RowBox[{"0.00008143076021383187`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.558358952486872*^9, 3.558358976466987*^9}, 
   3.55836018377458*^9, 3.558687343685692*^9, 3.558703043385052*^9, 
   3.55904617448591*^9, 3.55931383384962*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D7", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "+", 
   RowBox[{"EulerGamma", " ", 
    RowBox[{"D2", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558358979086549*^9, 3.558359003261645*^9}, {
  3.558360185043308*^9, 3.558360199169211*^9}, {3.558360235553566*^9, 
  3.558360239356542*^9}, {3.558360438110474*^9, 3.558360456357805*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[Pi]", "3"], "6"]}], "+", 
  RowBox[{"\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "4", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.558359005139192*^9, 3.558360199848622*^9, {3.558360236195889*^9, 
   3.558360239847834*^9}, {3.558360451904781*^9, 3.558360457368323*^9}, 
   3.558687344237017*^9, 3.558703043686723*^9, 3.559046174799689*^9, 
   3.559313834381871*^9}],

Cell[BoxData["0.8698378556320154`"], "Output",
 CellChangeTimes->{
  3.558359005139192*^9, 3.558360199848622*^9, {3.558360236195889*^9, 
   3.558360239847834*^9}, {3.558360451904781*^9, 3.558360457368323*^9}, 
   3.558687344237017*^9, 3.558703043686723*^9, 3.559046174799689*^9, 
   3.559313834388432*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z2", "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z2", "+", "z4"}], "]"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"z2", "+", "z4"}], "]"}], "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z2", "+", "z4"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558358833228878*^9, 3.558358927721904*^9}, 
   3.558358970966079*^9, {3.558360157917406*^9, 3.558360162086564*^9}, {
   3.558360834777138*^9, 3.558360858081736*^9}, 3.558683059011746*^9, 
   3.558683773759915*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.22496116372391`", ",", 
   RowBox[{"{", 
    RowBox[{"0.0005157125681390745`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.558358952486872*^9, 3.558358976466987*^9}, 
   3.55836018377458*^9, 3.558360862941546*^9, 3.558687344701561*^9, 
   3.55870304443588*^9, 3.559046175638587*^9, 3.559313835127705*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D7", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PolyGamma", "[", "2", "]"}], 
    RowBox[{"D2", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558358979086549*^9, 3.558359003261645*^9}, {
  3.558360185043308*^9, 3.558360199169211*^9}, {3.558360235553566*^9, 
  3.558360239356542*^9}, {3.558360438110474*^9, 3.558360456357805*^9}, {
  3.558360877940278*^9, 3.558360885422784*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[Pi]", "3"], "6"]}], "+", 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"Log", "[", "4", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.558359005139192*^9, 3.558360199848622*^9, {3.558360236195889*^9, 
   3.558360239847834*^9}, {3.558360451904781*^9, 3.558360457368323*^9}, 
   3.558360888552482*^9, 3.558687345447556*^9, 3.558703044774228*^9, 
   3.559046175998782*^9, 3.559313835551204*^9}],

Cell[BoxData["5.225010036239221`"], "Output",
 CellChangeTimes->{
  3.558359005139192*^9, 3.558360199848622*^9, {3.558360236195889*^9, 
   3.558360239847834*^9}, {3.558360451904781*^9, 3.558360457368323*^9}, 
   3.558360888552482*^9, 3.558687345447556*^9, 3.558703044774228*^9, 
   3.559046175998782*^9, 3.55931383557528*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"3", "/", "2"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z2", "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z2", "+", "z4"}], "]"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"z2", "+", "z4"}], "]"}], "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z2", "+", "z4"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558358833228878*^9, 3.558358927721904*^9}, 
   3.558358970966079*^9, {3.558360157917406*^9, 3.558360162086564*^9}, {
   3.558360834777138*^9, 3.558360858081736*^9}, {3.558361677497993*^9, 
   3.558361690638125*^9}, 3.558683059783761*^9, 3.558683779569297*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.66579077854811`", ",", 
   RowBox[{"{", 
    RowBox[{"0.001080733977205786`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.558358952486872*^9, 3.558358976466987*^9}, 
   3.55836018377458*^9, 3.558360862941546*^9, 3.558361699788188*^9, 
   3.558687346050048*^9, 3.558703045304038*^9, 3.559046177856317*^9, 
   3.559313836462597*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], "/", "2"}], 
    RowBox[{"D24", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "2"}], 
    RowBox[{"PolyGamma", "[", "1", "]"}], 
    RowBox[{"D21", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "2"}], 
    RowBox[{"D59", "[", 
     RowBox[{"1", "/", "2"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558358979086549*^9, 3.558359003261645*^9}, {
  3.558360185043308*^9, 3.558360199169211*^9}, {3.558360235553566*^9, 
  3.558360239356542*^9}, {3.558360438110474*^9, 3.558360456357805*^9}, {
  3.558360877940278*^9, 3.558360885422784*^9}, {3.558361706353976*^9, 
  3.558361743678564*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.558359005139192*^9, 3.558360199848622*^9, {3.558360236195889*^9, 
   3.558360239847834*^9}, {3.558360451904781*^9, 3.558360457368323*^9}, 
   3.558360888552482*^9, 3.558361744622595*^9, 3.558687346566808*^9, 
   3.558703045475124*^9, 3.559046179784881*^9, 3.55931383692483*^9}],

Cell[BoxData["11.665839520419022`"], "Output",
 CellChangeTimes->{
  3.558359005139192*^9, 3.558360199848622*^9, {3.558360236195889*^9, 
   3.558360239847834*^9}, {3.558360451904781*^9, 3.558360457368323*^9}, 
   3.558360888552482*^9, 3.558361744622595*^9, 3.558687346566808*^9, 
   3.558703045475124*^9, 3.559046179784881*^9, 3.559313836930271*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 3", "Subsubsection",
 CellChangeTimes->{{3.558353422075994*^9, 3.558353423599273*^9}, 
   3.558682413099617*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"z2", "+", "z4"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "z2", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z2", "+", "z4"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z2", "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558353461969286*^9, 3.558353494440842*^9}, {
   3.558353623571645*^9, 3.55835363947648*^9}, {3.558357677874007*^9, 
   3.558357692089279*^9}, 3.558683060643847*^9, {3.558683785841953*^9, 
   3.558683786277403*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["4.423796477983928`", "x"], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["0.000426702429848509`", "x"], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558357693951191*^9, 3.558687347311369*^9, 
  3.558703046059135*^9, 3.559046184153149*^9, 3.559313837983052*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"PolyGamma", "[", "2", "]"}]}], 
    RowBox[{"D3", "[", 
     RowBox[{"0", ",", 
      RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D11", "[", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{"D1", "[", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PolyGamma", "[", "1", "]"}], 
    RowBox[{"D3", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"D10", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D59", "[", 
     RowBox[{"1", "/", "2"}], "]"}]}], "-", 
   RowBox[{"D20", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{3.558357724859722*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"9", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", 
       RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558357726015834*^9, 3.558687348101832*^9, 
  3.558703046499814*^9, 3.559046184758685*^9, 3.559313839200984*^9}],

Cell[BoxData["4.42370464426537`"], "Output",
 CellChangeTimes->{3.558357726015834*^9, 3.558687348101832*^9, 
  3.558703046499814*^9, 3.559046184758685*^9, 3.559313839206392*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "s"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"s", "+", "t"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "s"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "t"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "s", "-", "t"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "t"}], "]"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", "s", "+", "t"}], "]"}], "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "s", "+", "t"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"t", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558355262829349*^9, 3.55835539075547*^9}, {
   3.558355438596754*^9, 3.558355447716726*^9}, 3.558683061927597*^9, 
   3.558683792297774*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.975767800054504`", ",", 
   RowBox[{"{", 
    RowBox[{"0.0002801212022743255`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.558355440260422*^9, 3.558355449548936*^9}, 
   3.558687348719815*^9, 3.558703046919772*^9, 3.559046186035442*^9, 
   3.559313840248368*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"PolyGamma", "[", "2", "]"}]}], 
    RowBox[{"D3", "[", 
     RowBox[{"0", ",", 
      RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D11", "[", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558355454350328*^9, 3.558355486570982*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "3"]}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"Log", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558355487046767*^9, 3.558687349309765*^9, 
  3.558703047080277*^9, 3.559046186372294*^9, 3.559313840708012*^9}],

Cell[BoxData["2.9757256532192753`"], "Output",
 CellChangeTimes->{3.558355487046767*^9, 3.558687349309765*^9, 
  3.558703047080277*^9, 3.559046186372294*^9, 3.559313840774708*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"z2", "+", "z4"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "z2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z2", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z2", "+", "z4"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z2", "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558357441057636*^9, 3.558357451788594*^9}, {
   3.558357484387728*^9, 3.55835751026465*^9}, 3.558683062739613*^9, 
   3.558683798548882*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1.447984699629183`", "x"], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["0.00014387394728457`", "x"], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558357515507736*^9, 3.558687349977124*^9, 
  3.558703047670576*^9, 3.559046187240667*^9, 3.559313841470867*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"D1", "[", 
     RowBox[{"0", ",", 
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"PolyGamma", "[", "1", "]"}], 
    RowBox[{"D3", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
   RowBox[{"D10", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D59", "[", 
     RowBox[{"1", "/", "2"}], "]"}]}], "-", 
   RowBox[{"D20", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558357539316405*^9, 3.558357604666333*^9}, {
  3.55835764400219*^9, 3.558357662058562*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox[
     RowBox[{"Log", "[", "4", "]"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558357663847088*^9, 3.558687350530241*^9, 
  3.5587030480548*^9, 3.55904618753881*^9, 3.55931384186076*^9}],

Cell[BoxData["1.4479789910460956`"], "Output",
 CellChangeTimes->{3.558357663847088*^9, 3.558687350530241*^9, 
  3.5587030480548*^9, 3.55904618753881*^9, 3.559313841929785*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2-fold integral 2", "Subsection",
 CellChangeTimes->{{3.558217255880721*^9, 3.558217261153986*^9}, {
  3.558341621473475*^9, 3.558341622834499*^9}, {3.558595597821608*^9, 
  3.558595602272627*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"order0", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.558018925705817*^9, 3.558018942539057*^9}, {
   3.558018977294337*^9, 3.558018984311387*^9}, 3.558682512547921*^9, {
   3.558682598603163*^9, 3.558682606591824*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1.735095754358715`", 
      SuperscriptBox["x", "2"]]}], "+", 
    FractionBox["4.632241072754412`", "x"]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["0.0001719274050773844`", 
       SuperscriptBox["x", "2"]], "+", 
      FractionBox["0.0004460001586081074`", "x"]}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558018994276854*^9, 3.558682529467263*^9, 
  3.558682625644105*^9, 3.558687364520609*^9, 3.558703059288549*^9, 
  3.559046209922067*^9, 3.559313855547752*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       SuperscriptBox["x", "2"]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"73", " ", "\[Pi]"}], "3"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "3"]}], "-", 
        RowBox[{
         FractionBox["268", "3"], " ", "\[Pi]", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "+", 
        RowBox[{"36", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "x"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "6"]}], "+", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"8", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
              RowBox[{"Log", "[", "32", "]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Log", "[", "32", "]"}], "\[Rule]", 
    RowBox[{"5", 
     RowBox[{"Log", "[", "2", "]"}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558217299693105*^9, 3.55821733271109*^9}, {
  3.558219499389539*^9, 3.558219520125624*^9}, {3.558219636999046*^9, 
  3.558219719932363*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"73", " ", "\[Pi]"}], 
   RowBox[{"3", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "3"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"9", " ", "\[Pi]"}], "x"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "3"]}], 
   RowBox[{"3", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"268", " ", "\[Pi]", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{"18", " ", "\[Pi]", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"36", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "2"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"6", " ", "\[Pi]", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Log", "[", "16", "]"}]}], "x"]}]], "Output",
 CellChangeTimes->{{3.558219492483762*^9, 3.558219520461092*^9}, {
   3.558219653906055*^9, 3.5582197208178368`*^9}, 3.558687364791224*^9, 
   3.558703059624183*^9, 3.559046210105178*^9, 3.55931385558747*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1.7350937480326394`", 
    SuperscriptBox["x", "2"]]}], "+", 
  FractionBox["4.6322369507353365`", "x"]}]], "Output",
 CellChangeTimes->{{3.558219492483762*^9, 3.558219520461092*^9}, {
   3.558219653906055*^9, 3.5582197208178368`*^9}, 3.558687364791224*^9, 
   3.558703059624183*^9, 3.559046210105178*^9, 3.559313855727667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["part 1", "Subsubsection",
 CellChangeTimes->{{3.558216018484061*^9, 3.558216028991243*^9}, 
   3.558216426020261*^9, {3.558608150687998*^9, 3.558608152069171*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"z3", "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "z4"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "z3", "-", "z4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3", "+", "z4"}], "]"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3", "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.558682704197384*^9, 3.558682724311081*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1.735095754358715`", 
     SuperscriptBox["x", "2"]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["0.0001719274050773844`", 
      SuperscriptBox["x", "2"]], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558682731037564*^9, 3.55868737169915*^9, 
  3.558703066589728*^9, 3.559046219042372*^9, 3.559313860512656*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Expand", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     SuperscriptBox["x", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"73", " ", "\[Pi]"}], "3"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "-", 
      RowBox[{
       FractionBox["268", "3"], " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"36", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558682752985253*^9, 3.558682758719269*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"73", " ", "\[Pi]"}], 
   RowBox[{"3", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "3"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"268", " ", "\[Pi]", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"36", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "2"]}], 
   SuperscriptBox["x", "2"]]}]], "Output",
 CellChangeTimes->{3.558682759397712*^9, 3.558687372161228*^9, 
  3.558703066962934*^9, 3.559046221431496*^9, 3.559313860823062*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1.7350937480326394`", 
   SuperscriptBox["x", "2"]]}]], "Output",
 CellChangeTimes->{3.558682759397712*^9, 3.558687372161228*^9, 
  3.558703066962934*^9, 3.559046221431496*^9, 3.559313860864343*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 2", "Subsubsection",
 CellChangeTimes->{{3.558216676039565*^9, 3.558216679475784*^9}, {
  3.558608154643101*^9, 3.55860815635062*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"z3", "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "z3", "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3", "+", "z4"}], "]"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3", "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.5580787445419*^9, 3.558078782852917*^9}, {
   3.558079954526688*^9, 3.558079995276729*^9}, 3.558216638607167*^9, 
   3.558683063486389*^9, 3.558683805322395*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.409607661665407`", ",", 
   RowBox[{"{", 
    RowBox[{"0.0005395883223364216`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558078789456737*^9, 3.55808001022279*^9, 
  3.558687378988067*^9, 3.558703073939113*^9, 3.559046228941912*^9, 
  3.559313869075823*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D8", "[", 
    RowBox[{"1", ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PolyGamma", "[", "2", "]"}], 
    RowBox[{"D3", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{"D4", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PolyGamma", "[", "2", "]"}], 
    RowBox[{"D2", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D8", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
      RowBox[{
       RowBox[{"PolyGamma", "[", "1", "]"}], 
       RowBox[{"D3", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D4", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "-", 
      RowBox[{
       RowBox[{"PolyGamma", "[", "1", "]"}], 
       RowBox[{"D2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D8", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
     RowBox[{"D26", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"PolyGamma", "[", "2", "]"}], 
      RowBox[{"D3", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}]}], ")"}], "-", 
   RowBox[{
    RowBox[{"3", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D28", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "-", 
      RowBox[{
       RowBox[{"PolyGamma", "[", "1", "]"}], 
       RowBox[{"D26", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}]}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558076818552116*^9, 3.558076828648105*^9}, {
  3.558076874352729*^9, 3.558076890252802*^9}, {3.558076924113479*^9, 
  3.558077093048183*^9}, {3.558078266111711*^9, 3.558078269342485*^9}, {
  3.558078482872401*^9, 3.558078518376757*^9}, {3.558078571457399*^9, 
  3.558078604155366*^9}, {3.558078678956048*^9, 3.55807868228702*^9}, {
  3.55808061360059*^9, 3.558080625374119*^9}, {3.558081186272184*^9, 
  3.558081258714349*^9}, {3.558081771303808*^9, 3.558081774550521*^9}, {
  3.559315089943121*^9, 3.559315092651955*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[Pi]", "3"]}], "6"]}], "+", 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"3", "-", 
     RowBox[{"8", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"26", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.558078693547263*^9, 3.558080627150463*^9, 
  3.55808177618323*^9, 3.558687379829647*^9, 3.558703074694644*^9, 
  3.559046229891555*^9, 3.559313870831829*^9, 3.559315093346492*^9}],

Cell[BoxData["5.409604470023613`"], "Output",
 CellChangeTimes->{3.558078693547263*^9, 3.558080627150463*^9, 
  3.55808177618323*^9, 3.558687379829647*^9, 3.558703074694644*^9, 
  3.559046229891555*^9, 3.559313870831829*^9, 3.559315093353059*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z3", "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z3", "+", "z4"}], "]"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558080078760916*^9, 3.558080149273911*^9}, 
   3.558683064707928*^9, 3.558683812383199*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.4349201814945268`", ",", 
   RowBox[{"{", 
    RowBox[{"0.00004101694281146722`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558080203324469*^9, 3.558687388648244*^9, 
  3.558703079498181*^9, 3.559046243359528*^9, 3.559313877045518*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"D8", "[", 
    RowBox[{"1", ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PolyGamma", "[", "2", "]"}], 
    RowBox[{"D3", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558080465927917*^9, 3.558080466427266*^9}, 
   3.558080665816379*^9, 3.558081153810471*^9}],

Cell[BoxData["0.43491892781600705`"], "Output",
 CellChangeTimes->{3.558080666294083*^9, 3.558081154788945*^9, 
  3.558687388970046*^9, 3.558703079737784*^9, 3.559046243753347*^9, 
  3.559313877467184*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "ok", " ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z3", "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z3", "+", "z4"}], "]"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558080161906838*^9, 3.558080165567868*^9}, 
   3.558683065607965*^9, 3.558683819025945*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6897207038072086`", ",", 
   RowBox[{"{", 
    RowBox[{"0.00006426866500797913`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558080209033926*^9, 3.55868739753543*^9, 
  3.558703084294674*^9, 3.559046256717653*^9, 3.559313882948018*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"D4", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PolyGamma", "[", "2", "]"}], 
    RowBox[{"D2", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "]"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.558080764876931*^9, 3.558080766793505*^9}, 
   3.558081160856378*^9, 3.558081511294973*^9}],

Cell[BoxData["0.6897232636939652`"], "Output",
 CellChangeTimes->{3.558080768031723*^9, 3.558081161667106*^9, 
  3.558081512462927*^9, 3.558687397862697*^9, 3.558703084535082*^9, 
  3.559046256932035*^9, 3.559313883344355*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "ok", " ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"3", "/", "2"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z3", "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z3", "+", "z4"}], "]"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558080078760916*^9, 3.558080191845639*^9}, 
   3.558683066421192*^9, 3.558683824197009*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.304753994165774`", ",", 
   RowBox[{"{", 
    RowBox[{"0.0001294737071117238`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558080215665124*^9, 3.558687406372466*^9, 
  3.558703089226358*^9, 3.559046266044279*^9, 3.559313888893724*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"3", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D8", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
     RowBox[{
      RowBox[{"PolyGamma", "[", "1", "]"}], 
      RowBox[{"D3", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.558081324631512*^9, 3.558081327999418*^9}}],

Cell[BoxData["1.3047567834480245`"], "Output",
 CellChangeTimes->{3.558081328847477*^9, 3.558687406683701*^9, 
  3.558703089472859*^9, 3.55904626631791*^9, 3.559313889383413*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "ok", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558081332961297*^9, 3.558081336417266*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"3", "/", "2"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z3", "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z3", "+", "z4"}], "]"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558080161906838*^9, 3.55808019452603*^9}, 
   3.558683067224358*^9, 3.558683830156717*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.571564068924135`", ",", 
   RowBox[{"{", 
    RowBox[{"0.0001316544244360752`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558080222401511*^9, 3.558687415159625*^9, 
  3.558703094146809*^9, 3.559046275225062*^9, 3.559313896688347*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"3", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D4", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}], "-", 
     RowBox[{
      RowBox[{"PolyGamma", "[", "1", "]"}], 
      RowBox[{"D2", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "]"}]}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.558081540920242*^9, 3.558081597601588*^9}, {
  3.558081653814392*^9, 3.558081656439133*^9}}],

Cell[BoxData["1.5715687899703386`"], "Output",
 CellChangeTimes->{{3.558081544117393*^9, 3.558081565334096*^9}, 
   3.558081599800141*^9, 3.558081657133803*^9, 3.558687415462001*^9, 
   3.55870309439103*^9, 3.559046275452373*^9, 3.55931389724855*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["part 3", "Subsubsection",
 CellChangeTimes->{{3.5582163258518*^9, 3.558216332887113*^9}, {
  3.558216408204214*^9, 3.558216419287631*^9}, {3.558608159508201*^9, 
  3.558608160466431*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"z3", "+", "z4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", "z3"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", "z4"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "z4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", "z3", "-", "z4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", "z4"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "z3", "+", "z4"}], "]"}]}], ")"}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "z4"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z3", "+", "z4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558020895230898*^9, 3.558020930762457*^9}, 
   3.558683067878466*^9, 3.558683836582257*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.7773676335547698`"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.00007236525814927565`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558020942532451*^9, 3.55868742432086*^9, 
  3.558703099408254*^9, 3.55904628763754*^9, 3.559313904144268*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"4", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "/", "6"}]}], ")"}]}], "+", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", "/", "8"}], "-", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "8"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", "/", "4"}], "-", 
      RowBox[{"3", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"27", "/", "8"}], "-", 
      RowBox[{
       RowBox[{"9", "/", "2"}], 
       RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.558092432996742*^9, 3.558092513805934*^9}, {
  3.558216995358463*^9, 3.558217005263417*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "-", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
       RowBox[{"Log", "[", "32", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558092515696064*^9, 3.558217011183293*^9, 
  3.558687425144617*^9, 3.558703100041057*^9, 3.55904628840205*^9, 
  3.559313905125958*^9}],

Cell[BoxData[
 RowBox[{"-", "0.7773675192882851`"}]], "Output",
 CellChangeTimes->{3.558092515696064*^9, 3.558217011183293*^9, 
  3.558687425144617*^9, 3.558703100041057*^9, 3.55904628840205*^9, 
  3.559313905128417*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "/", "6"}], "+", "6", "-", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
     RowBox[{"10", 
      RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558092573297185*^9, 3.558092608483742*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.777367519288287`"}]], "Output",
 CellChangeTimes->{3.558092608768556*^9, 3.558687425371782*^9, 
  3.558703100224658*^9, 3.55904628875159*^9, 3.55931390513839*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "A", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558217014473682*^9, 3.55821701998581*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3", "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z3", "-", "z4"}], "]"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558078927266887*^9, 3.558079002588641*^9}, 
   3.558079456127625*^9, 3.558683068806715*^9, 3.558683842376836*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3437420857153219`", ",", 
   RowBox[{"{", 
    RowBox[{"0.00003215445019944857`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558079159416279*^9, 3.558079469140512*^9, 
  3.5586874299196*^9, 3.558703104958355*^9, 3.559046297610228*^9, 
  3.559313912692866*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"4", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "/", "6"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558079159094877*^9, 3.558079186029309*^9}}],

Cell[BoxData["0.34374167138539546`"], "Output",
 CellChangeTimes->{3.558079186240924*^9, 3.55868743014873*^9, 
  3.558703105208785*^9, 3.559046297877354*^9, 3.559313913275588*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "B", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558217026827634*^9, 3.558217030506775*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3", "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "1"}], "/", "2"}], "-", "z3", "-", "z4"}], "]"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{3.558079249030157*^9, 3.558079460103838*^9, 
  3.558683069705112*^9, 3.558683847913378*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.51748674692431`"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.00004849994645168874`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558079256242705*^9, 3.558079476294538*^9, 
  3.558687434621328*^9, 3.558703109884224*^9, 3.559046306711193*^9, 
  3.559313919982565*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7", "/", "8"}], "-", 
     RowBox[{
      RowBox[{"3", "/", "2"}], 
      RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558079259038509*^9, 3.558079272477656*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.5174855635643338`"}]], "Output",
 CellChangeTimes->{3.558079273070364*^9, 3.55868743485144*^9, 
  3.558703110124731*^9, 3.559046306984533*^9, 3.559313920496615*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "D", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558217040863079*^9, 3.558217044281829*^9}, 
   3.558217183613201*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3", "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "1"}], "/", "2"}], "-", "z3", "-", "z4"}], "]"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558079358427114*^9, 3.558079360462679*^9}, 
   3.558079462334326*^9, 3.558683070462509*^9, 3.558683852617328*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.6960930784158312`"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.00006562252854620511`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558079368874276*^9, 3.558079480836855*^9, 
  3.5586874393379*^9, 3.558703114772567*^9, 3.559046315972098*^9, 
  3.559313928002173*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "8"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558079383799095*^9, 3.558079391572764*^9}, {
  3.558080917514773*^9, 3.558080923294983*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.6960939634530768`"}]], "Output",
 CellChangeTimes->{{3.558079387739896*^9, 3.558079391830727*^9}, 
   3.558080924284447*^9, 3.558687439567909*^9, 3.558703115014786*^9, 
   3.559046316174809*^9, 3.559313928767585*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "F", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558217104696276*^9, 3.558217107868413*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3", "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"+", "1"}], "/", "2"}], "-", "z3", "-", "z4"}], "]"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.55807954088498*^9, 3.558079549510686*^9}, 
   3.558683071245805*^9, 3.558683858458197*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.03497349384862`"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.00009699989290337748`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558079583529424*^9, 3.558687444011712*^9, 
  3.558703119775012*^9, 3.559046322558017*^9, 3.559313935138291*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7", "/", "4"}], "-", 
     RowBox[{"3", 
      RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558079589788263*^9, 3.558079609434628*^9}}],

Cell[BoxData[
 RowBox[{"-", "1.0349711271286677`"}]], "Output",
 CellChangeTimes->{{3.558079602646018*^9, 3.558079609817456*^9}, 
   3.558687444202469*^9, 3.558703120021652*^9, 3.559046322767723*^9, 
   3.559313935541072*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "C", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558217425603887*^9, 3.55821742803417*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"z3", "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3", "+", "z4"}], "]"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"+", "3"}], "/", "2"}], "-", "z3", "-", "z4"}], "]"}], "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z3", "+", "z4"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.55807966228537*^9, 3.558079700173743*^9}, 
   3.558683071904451*^9, 3.558683864711216*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3237034867385387`", ",", 
   RowBox[{"{", 
    RowBox[{"0.00003162626292381006`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558079700778847*^9, 3.558687444615702*^9, 
  3.55870312037183*^9, 3.559046323587168*^9, 3.559313935963189*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"], "+", 
      RowBox[{"EulerGamma", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
      RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
   FractionBox[
    SuperscriptBox["\[Pi]", "3"], "3"], "-", 
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Log", "[", "4", "]"}]}], "-", 
   RowBox[{"2", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "EulerGamma"}], ")"}], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         FractionBox["3", "2"]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "EulerGamma"}], ")"}], " ", "\[Pi]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.558085116886947*^9, 3.558085171187683*^9}, {
   3.55808521831376*^9, 3.55808524023908*^9}, 3.558091886172284*^9, 
   3.558092236273129*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"7", "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.558085256418887*^9, 3.558091887989596*^9, 
  3.558092237262812*^9, 3.558687444963263*^9, 3.558703120630556*^9, 
  3.559046323930821*^9, 3.559313936323672*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.558085272940349*^9, 3.558085278873885*^9}, 
   3.558091897511659*^9, 3.558092247917395*^9}],

Cell[BoxData["0.32370366397305644`"], "Output",
 CellChangeTimes->{3.558085279289623*^9, 3.558091898698816*^9, 
  3.558092248483939*^9, 3.558687444972388*^9, 3.558703120750658*^9, 
  3.5590463240854*^9, 3.559313936842314*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", " ", 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7", "/", "8"}], "-", 
     RowBox[{
      RowBox[{"5", "/", "2"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558092369086733*^9, 3.558092387527709*^9}}],

Cell[BoxData["0.32370366397305605`"], "Output",
 CellChangeTimes->{3.558092388200273*^9, 3.558687444981069*^9, 
  3.558703120760298*^9, 3.559046324098013*^9, 3.559313937102154*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "E", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558217146599506*^9, 3.558217149531125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{"MBint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "z3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"z3", "+", "z4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "z3", "+", "z4"}], "]"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"+", "3"}], "/", "2"}], "-", "z3", "-", "z4"}], "]"}], "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z3", "+", "z4"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z3", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "32"]}]}], ",", 
        RowBox[{"z4", "\[Rule]", 
         FractionBox["27", "32"]}]}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.558079790808636*^9, 3.558079797070099*^9}, 
   3.558683072603689*^9, 3.55868387085709*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8037380180912128`", ",", 
   RowBox[{"{", 
    RowBox[{"0.00007844146193381298`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558079800852431*^9, 3.558687445336377*^9, 
  3.558703121123881*^9, 3.559046324771651*^9, 3.559313937787525*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"27", "/", "8"}], "-", 
     RowBox[{
      RowBox[{"9", "/", "2"}], 
      RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558079813285809*^9, 3.558079821492925*^9}}],

Cell[BoxData["0.8037377994993428`"], "Output",
 CellChangeTimes->{3.558079822417095*^9, 3.558687445562324*^9, 
  3.558703121367903*^9, 3.559046325006826*^9, 3.559313938246757*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["total amplitude", "Section",
 CellChangeTimes->{{3.558173517456101*^9, 3.558173523128774*^9}, {
  3.559313428365616*^9, 3.559313433301715*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"model2", "=", 
   FractionBox[
    RowBox[{"2", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "x"}]}], ")"}]}], 
    SuperscriptBox["x", "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model1", "=", 
   RowBox[{
    RowBox[{"a3", 
     FractionBox[
      RowBox[{"Log", "[", "x", "]"}], 
      SuperscriptBox["x", "2"]]}], "+", 
    RowBox[{"a4", 
     FractionBox[
      RowBox[{"Log", "[", "x", "]"}], "x"]}], "+", 
    RowBox[{"a5", 
     FractionBox["1", 
      SuperscriptBox["x", "2"]]}], "+", 
    RowBox[{"a6", 
     FractionBox["1", "x"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"model0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "x", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a7", " ", 
        FractionBox["1", 
         SuperscriptBox["x", "2"]]}], "+", 
       RowBox[{"a8", 
        FractionBox["1", "x"]}]}], ")"}]}], "+", 
    RowBox[{"a9", 
     FractionBox["1", 
      SuperscriptBox["x", "2"]]}], "+", 
    RowBox[{"a10", 
     FractionBox["1", "x"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"model", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["ep", "2"]], "model2"}], "+", 
   RowBox[{
    FractionBox["1", "ep"], " ", "model1"}], " ", "+", " ", 
   "model0"}]}]}], "Input",
 CellChangeTimes->{{3.558597618336983*^9, 3.558597635053266*^9}, {
  3.558682112684537*^9, 3.558682163224675*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "x"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["ep", "2"], " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["x", "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "28"}], " ", "\[Pi]"}], "-", 
     RowBox[{"40", " ", "EulerGamma", " ", "\[Pi]"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["EulerGamma", "2"], " ", "\[Pi]"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "3"]}], "+", 
     RowBox[{"80", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"24", " ", "EulerGamma", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"24", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "x"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"46", " ", "\[Pi]"}], "-", 
     RowBox[{"54", " ", "EulerGamma", " ", "\[Pi]"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["EulerGamma", "2"], " ", "\[Pi]"}], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "3"], "+", 
     RowBox[{"52", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"16", " ", "EulerGamma", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"16", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", "\[Pi]"}], 
      SuperscriptBox["x", "2"]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", "\[Pi]"}], "x"]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", "x", "]"}]}], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"3", " ", "EulerGamma"}], "+", 
        RowBox[{"Log", "[", "8", "]"}]}], ")"}]}], 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"27", "-", 
        RowBox[{"8", " ", "EulerGamma"}], "+", 
        RowBox[{"Log", "[", "256", "]"}]}], ")"}]}], "x"], "-", 
    FractionBox[
     RowBox[{"6", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     SuperscriptBox["x", "2"]], "-", 
    FractionBox[
     RowBox[{"4", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "x"]}], "ep"]}]], "Output",
 CellChangeTimes->{3.558682266729115*^9, 3.558687445791758*^9, 
  3.558703121389469*^9, 3.559046325039497*^9, 3.55931393866757*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"totale", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", "EulerGamma", " ", "ep"}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s", " ", 
        RowBox[{"t", "/", "4"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "s"}], ")"}], 
             RowBox[{"3", "+", 
              RowBox[{"2", "ep"}]}]]}], 
           RowBox[{"(", 
            RowBox[{"model", "/.", 
             RowBox[{"x", "\[Rule]", 
              RowBox[{"t", "/", "s"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], 
             RowBox[{"3", "+", 
              RowBox[{"2", "ep"}]}]]}], 
           RowBox[{"(", 
            RowBox[{"model", "/.", 
             RowBox[{"x", "\[Rule]", 
              RowBox[{"s", "/", "t"}]}]}], ")"}]}]}], ")"}]}], "/.", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"t", "/", "s"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"s", "/", "t"}], "]"}]}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.557390837980884*^9, 3.557390896871505*^9}, {
   3.557391041482882*^9, 3.557391073015564*^9}, {3.557391107774299*^9, 
   3.557391128355985*^9}, 3.55741589482048*^9, 3.557416335820991*^9, {
   3.557523604372624*^9, 3.557523606241107*^9}, {3.558680208838261*^9, 
   3.558680238309299*^9}, 3.558682104046393*^9, {3.558709381594912*^9, 
   3.558709428369494*^9}, {3.558709461179959*^9, 3.558709464915717*^9}, {
   3.558709498532818*^9, 3.558709499134054*^9}, {3.558710458375198*^9, 
   3.558710458891913*^9}, {3.55904569267777*^9, 3.559045701895177*^9}, {
   3.559046948665379*^9, 3.559046955936899*^9}, {3.559047034238934*^9, 
   3.559047049607551*^9}, {3.5594848349438887`*^9, 3.559484836495098*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"div", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Mu]", 
         RowBox[{"4", "ep"}]]}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "ep"}], ")"}], "2"]}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "s"}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], "ep"}]], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "t"}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], "ep"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "s"}], "+", 
        RowBox[{"1", "/", "t"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.55739326084711*^9, 3.557393342908175*^9}, {
   3.557393466524155*^9, 3.557393471158441*^9}, {3.557393586799723*^9, 
   3.557393591237853*^9}, {3.557393626261629*^9, 3.557393627536273*^9}, 
   3.558219213174852*^9, {3.558681247044753*^9, 3.558681276771205*^9}, 
   3.558709583551654*^9, {3.5590471016423*^9, 3.559047108624355*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "s"]}], "-", 
    FractionBox["1", "t"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["ep", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "+", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "ep", " ", "s", " ", "t"}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "s", " ", "t"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "+", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], "2"], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], " ", 
       RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "\[Mu]", "]"}], "2"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.557579037056275*^9, 3.558680371673413*^9, {3.558681255798563*^9, 
   3.558681277878546*^9}, 3.558682269387301*^9, 3.558687447850162*^9, 
   3.558703122825433*^9, {3.558709475931737*^9, 3.558709505638914*^9}, 
   3.558709584642986*^9, 3.558710469593991*^9, 3.559047053414478*^9, 
   3.559047109622439*^9, 3.559313941684741*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"totale", "-", 
          RowBox[{"5", "\[Pi]", " ", "div"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ep", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", ">", "0"}], ",", 
     RowBox[{"t", ">", "0"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"sol\[Mu]", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{"Log", "[", "\[Mu]", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.557391078639614*^9, 3.55739109409029*^9}, {
   3.55739117252145*^9, 3.557391174005378*^9}, {3.557391227535797*^9, 
   3.55739125028363*^9}, {3.557391358847344*^9, 3.557391388299803*^9}, {
   3.557391423787745*^9, 3.557391457289163*^9}, {3.557494865297614*^9, 
   3.557494868315008*^9}, {3.55749551184861*^9, 3.557495514574335*^9}, 
   3.558680292724377*^9, {3.558681690589801*^9, 3.558681762757809*^9}, 
   3.558710487675887*^9, {3.559315435312943*^9, 3.559315479168225*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"47", "+", 
      RowBox[{"20", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", "s", " ", "t"}]]}]], "Output",
 CellChangeTimes->{
  3.557391094394037*^9, 3.557391142618285*^9, 3.557391175774691*^9, {
   3.557391231098273*^9, 3.557391251174521*^9}, {3.557391378406723*^9, 
   3.557391388820948*^9}, {3.55739143445982*^9, 3.557391457942922*^9}, 
   3.557416501347216*^9, 3.557493740448573*^9, 3.557494869411564*^9, 
   3.557495515317818*^9, 3.557523367017941*^9, 3.5575236245054*^9, 
   3.558680293865191*^9, 3.558680845402141*^9, 3.558681653088326*^9, 
   3.558681720079146*^9, {3.558681753385261*^9, 3.558681767763257*^9}, 
   3.558682270423042*^9, 3.55868744815893*^9, 3.558703123375013*^9, {
   3.5587094921996*^9, 3.558709507915497*^9}, 3.558709586314915*^9, {
   3.558710478552207*^9, 3.558710488681105*^9}, 3.559047056089447*^9, 
   3.559047112807242*^9, 3.559313941989338*^9, {3.559315440206949*^9, 
   3.559315480026892*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", "\[Mu]", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "40"], " ", 
     RowBox[{"(", 
      RowBox[{"47", "+", 
       RowBox[{"20", " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.557391094394037*^9, 3.557391142618285*^9, 3.557391175774691*^9, {
   3.557391231098273*^9, 3.557391251174521*^9}, {3.557391378406723*^9, 
   3.557391388820948*^9}, {3.55739143445982*^9, 3.557391457942922*^9}, 
   3.557416501347216*^9, 3.557493740448573*^9, 3.557494869411564*^9, 
   3.557495515317818*^9, 3.557523367017941*^9, 3.5575236245054*^9, 
   3.558680293865191*^9, 3.558680845402141*^9, 3.558681653088326*^9, 
   3.558681720079146*^9, {3.558681753385261*^9, 3.558681767763257*^9}, 
   3.558682270423042*^9, 3.55868744815893*^9, 3.558703123375013*^9, {
   3.5587094921996*^9, 3.558709507915497*^9}, 3.558709586314915*^9, {
   3.558710478552207*^9, 3.558710488681105*^9}, 3.559047056089447*^9, 
   3.559047112807242*^9, 3.559313941989338*^9, {3.559315440206949*^9, 
   3.559315480037341*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"Normal", "[", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"totale", "/", 
                   RowBox[{"(", "\[Pi]", ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
            "-", 
            RowBox[{"5", "div"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
        RowBox[{
        "sol\[Mu]", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
       "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"s", "/", "t"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"Log", "[", "s", "]"}], "-", 
          RowBox[{"Log", "[", "t", "]"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", ">", "0"}], ",", 
        RowBox[{"t", ">", "0"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"s", "/", "t"}], "]"}]}], "}"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"t", "/", "s"}], "]"}], "\[Rule]", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"s", "/", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.557392895812988*^9, 3.557393067527474*^9}, {
   3.557393315397458*^9, 3.557393316972822*^9}, {3.557393373305309*^9, 
   3.557393420002938*^9}, {3.557393496684092*^9, 3.557393501969998*^9}, 
   3.557393635446165*^9, {3.557416529033*^9, 3.557416540258194*^9}, {
   3.557416571728066*^9, 3.557416583874943*^9}, {3.557417390496142*^9, 
   3.557417404875793*^9}, {3.557561795143054*^9, 3.557561816447931*^9}, {
   3.557561863845365*^9, 3.557561930724613*^9}, 3.557562003937362*^9, {
   3.557672780973287*^9, 3.557672794971256*^9}, {3.557672839198418*^9, 
   3.557672866337332*^9}, {3.557672897132999*^9, 3.557672915450359*^9}, {
   3.557673041206324*^9, 3.55767307448193*^9}, {3.55767322615963*^9, 
   3.55767322779378*^9}, 3.558219231995567*^9, {3.558680421653457*^9, 
   3.558680438134146*^9}, {3.558680883106186*^9, 3.558681037330458*^9}, {
   3.558681298753453*^9, 3.558681321221801*^9}, {3.558681780801163*^9, 
   3.558681841391348*^9}, {3.558681940065572*^9, 3.558681997449895*^9}, 
   3.558682061312735*^9, 3.55871050427232*^9, {3.559315497781347*^9, 
   3.559315500799442*^9}, {3.55931553661586*^9, 3.559315550258663*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "-", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"Log", "[", "16", "]"}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox["s", "t"], "]"}]}], 
   RowBox[{"4", " ", "s", " ", "t"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"s", "+", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"5547", "+", 
       RowBox[{"800", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"120", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "+", 
          RowBox[{"30", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], 
      RowBox[{"240", " ", "s", " ", "t"}]], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox["s", "t"], "]"}], "2"]}], 
      RowBox[{"2", " ", "s", " ", "t"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.558681834720093*^9, 3.558681841955394*^9}, {
   3.558681950189124*^9, 3.558681998106225*^9}, 3.558682062182083*^9, 
   3.558682271944158*^9, 3.558687450001008*^9, 3.558703125078655*^9, 
   3.558709602628832*^9, 3.558710505757064*^9, 3.559047083076198*^9, 
   3.559047140568506*^9, 3.559313953919432*^9, {3.559315532925338*^9, 
   3.559315551127485*^9}}]
}, Open  ]]
}, Closed]]
},
WindowSize->{724, 702},
WindowMargins->{{-65, Automatic}, {378, -24}},
ShowSelection->True,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 102, 1, 74, "Section"],
Cell[CellGroupData[{
Cell[694, 27, 126, 2, 39, "Input"],
Cell[CellGroupData[{
Cell[845, 33, 829, 12, 23, "Print"],
Cell[1677, 47, 840, 12, 23, "Print"],
Cell[2520, 61, 857, 12, 23, "Print"],
Cell[3380, 75, 851, 12, 23, "Print"],
Cell[4234, 89, 846, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[5107, 105, 166, 3, 39, "Input"],
Cell[5276, 110, 370, 9, 39, "Input"],
Cell[5649, 121, 505, 15, 39, "Input"],
Cell[6157, 138, 2144, 65, 135, "Input"],
Cell[CellGroupData[{
Cell[8326, 207, 352, 9, 39, "Input"],
Cell[8681, 218, 1061, 27, 56, "Output"]
}, Open  ]],
Cell[9757, 248, 397, 10, 39, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[10191, 263, 112, 1, 44, "Section"],
Cell[CellGroupData[{
Cell[10328, 268, 155, 2, 25, "Subsection"],
Cell[CellGroupData[{
Cell[10508, 274, 551, 12, 40, "Input"],
Cell[11062, 288, 747, 20, 57, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[11858, 314, 154, 2, 25, "Subsection"],
Cell[CellGroupData[{
Cell[12037, 320, 100, 1, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[12162, 325, 551, 13, 40, "Input"],
Cell[12716, 340, 11773, 329, 850, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[24538, 675, 151, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[24714, 681, 2345, 55, 181, "Input"],
Cell[27062, 738, 2371, 65, 191, "Output"],
Cell[29436, 805, 722, 19, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30195, 829, 4211, 121, 282, "Input"],
Cell[34409, 952, 1163, 26, 90, "Output"],
Cell[35575, 980, 1662, 40, 89, "Output"],
Cell[37240, 1022, 897, 19, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38174, 1046, 1564, 44, 101, "Input"],
Cell[39741, 1092, 371, 7, 40, "Output"],
Cell[40115, 1101, 371, 7, 40, "Output"],
Cell[40489, 1110, 486, 10, 40, "Output"],
Cell[40978, 1122, 478, 10, 40, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[41529, 1140, 155, 2, 44, "Section"],
Cell[CellGroupData[{
Cell[41709, 1146, 145, 2, 25, "Subsection"],
Cell[41857, 1150, 457, 11, 40, "Input"],
Cell[42317, 1163, 970, 23, 61, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[43324, 1191, 94, 1, 25, "Subsection"],
Cell[43421, 1194, 35993, 974, 2527, "Input"],
Cell[CellGroupData[{
Cell[79439, 2172, 101, 1, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[79565, 2177, 942, 27, 61, "Input"],
Cell[80510, 2206, 853, 23, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81400, 2234, 2082, 54, 161, "Input"],
Cell[83485, 2290, 5031, 133, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88553, 2428, 834, 26, 61, "Input"],
Cell[89390, 2456, 853, 22, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90280, 2483, 2085, 54, 161, "Input"],
Cell[92368, 2539, 3741, 98, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[96170, 2644, 102, 1, 25, "Subsection"],
Cell[CellGroupData[{
Cell[96297, 2649, 995, 25, 81, "Input"],
Cell[97295, 2676, 4531, 136, 260, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101863, 2817, 1835, 40, 121, "Input"],
Cell[103701, 2859, 871, 23, 61, "Output"],
Cell[104575, 2884, 334, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104946, 2896, 2530, 65, 141, "Input"],
Cell[107479, 2963, 1422, 39, 61, "Output"],
Cell[108904, 3004, 669, 12, 40, "Output"],
Cell[109576, 3018, 584, 11, 40, "Output"],
Cell[110163, 3031, 481, 7, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[110693, 3044, 102, 1, 25, "Subsection"],
Cell[CellGroupData[{
Cell[110820, 3049, 949, 25, 81, "Input"],
Cell[111772, 3076, 3775, 115, 291, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115584, 3196, 1880, 40, 121, "Input"],
Cell[117467, 3238, 874, 23, 61, "Output"],
Cell[118344, 3263, 336, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118717, 3275, 2728, 71, 141, "Input"],
Cell[121448, 3348, 1480, 42, 61, "Output"],
Cell[122931, 3392, 671, 12, 40, "Output"],
Cell[123605, 3406, 585, 11, 40, "Output"],
Cell[124193, 3419, 481, 7, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[124723, 3432, 110, 1, 25, "Subsection"],
Cell[CellGroupData[{
Cell[124858, 3437, 2090, 50, 141, "Input"],
Cell[126951, 3489, 2362, 65, 190, "Output"],
Cell[129316, 3556, 825, 21, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130178, 3582, 104, 1, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[130307, 3587, 21075, 583, 1507, "Input"],
Cell[151385, 4172, 1360, 39, 96, "Output"],
Cell[152748, 4213, 382, 8, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153167, 4226, 13965, 405, 902, "Input"],
Cell[167135, 4633, 1440, 43, 76, "Output"],
Cell[168578, 4678, 377, 8, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168992, 4691, 22891, 671, 1242, "Input"],
Cell[191886, 5364, 1340, 41, 76, "Output"],
Cell[193229, 5407, 304, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193570, 5419, 7385, 217, 539, "Input"],
Cell[200958, 5638, 844, 24, 59, "Output"],
Cell[201805, 5664, 336, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202178, 5676, 1731, 51, 179, "Input"],
Cell[203912, 5729, 1035, 32, 59, "Output"],
Cell[204950, 5763, 329, 8, 54, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[205328, 5777, 101, 1, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[205454, 5782, 1741, 45, 141, "Input"],
Cell[207198, 5829, 1295, 35, 105, "Output"],
Cell[208496, 5866, 1711, 44, 166, "Output"],
Cell[210210, 5912, 499, 11, 71, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[210770, 5930, 154, 2, 25, "Subsection"],
Cell[CellGroupData[{
Cell[210949, 5936, 257, 6, 40, "Input"],
Cell[211209, 5944, 405, 9, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211651, 5958, 20116, 576, 1486, "Input"],
Cell[231770, 6536, 1241, 37, 113, "Output"],
Cell[233014, 6575, 262, 6, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233313, 6586, 123, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[233461, 6592, 1328, 39, 157, "Input"],
Cell[234792, 6633, 325, 7, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235154, 6645, 1687, 53, 201, "Input"],
Cell[236844, 6700, 373, 10, 71, "Output"],
Cell[237220, 6712, 207, 3, 57, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[237476, 6721, 123, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[237624, 6727, 2319, 69, 266, "Input"],
Cell[239946, 6798, 327, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240310, 6810, 3356, 105, 331, "Input"],
Cell[243669, 6917, 700, 20, 54, "Output"],
Cell[244372, 6939, 206, 3, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[244627, 6948, 168, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[244820, 6954, 2728, 78, 289, "Input"],
Cell[247551, 7034, 329, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247917, 7046, 4956, 150, 374, "Input"],
Cell[252876, 7198, 794, 22, 54, "Output"],
Cell[253673, 7222, 304, 5, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[254026, 7233, 169, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[254220, 7239, 1994, 58, 245, "Input"],
Cell[256217, 7299, 305, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256559, 7311, 761, 19, 61, "Input"],
Cell[257323, 7332, 933, 26, 54, "Output"],
Cell[258259, 7360, 350, 5, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[258658, 7371, 169, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[258852, 7377, 2968, 84, 290, "Input"],
Cell[261823, 7463, 283, 6, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262143, 7474, 9250, 273, 595, "Input"],
Cell[271396, 7749, 924, 24, 54, "Output"],
Cell[272323, 7775, 396, 6, 40, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[272780, 7788, 130, 2, 25, "Subsection"],
Cell[CellGroupData[{
Cell[272935, 7794, 329, 7, 40, "Input"],
Cell[273267, 7803, 401, 9, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273705, 7817, 13499, 404, 922, "Input"],
Cell[287207, 8223, 1415, 42, 76, "Output"],
Cell[288625, 8267, 353, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289015, 8279, 98, 1, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[289138, 8284, 1372, 40, 157, "Input"],
Cell[290513, 8326, 299, 6, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290849, 8337, 702, 22, 61, "Input"],
Cell[291554, 8361, 318, 8, 54, "Output"],
Cell[291875, 8371, 177, 2, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[292101, 8379, 96, 1, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[292222, 8384, 2342, 69, 245, "Input"],
Cell[294567, 8455, 303, 6, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294907, 8466, 1357, 45, 101, "Input"],
Cell[296267, 8513, 730, 21, 54, "Output"],
Cell[297000, 8536, 178, 2, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[297227, 8544, 98, 1, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[297350, 8549, 2382, 71, 245, "Input"],
Cell[299735, 8622, 324, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300096, 8634, 3293, 95, 247, "Input"],
Cell[303392, 8731, 779, 21, 54, "Output"],
Cell[304174, 8754, 322, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304533, 8765, 1510, 46, 201, "Input"],
Cell[306046, 8813, 329, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306412, 8825, 549, 16, 61, "Input"],
Cell[306964, 8843, 330, 8, 40, "Output"],
Cell[307297, 8853, 232, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307566, 8862, 1409, 44, 157, "Input"],
Cell[308978, 8908, 325, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309340, 8920, 742, 18, 61, "Input"],
Cell[310085, 8940, 623, 17, 54, "Output"],
Cell[310711, 8959, 195, 3, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310943, 8967, 1462, 46, 157, "Input"],
Cell[312408, 9015, 304, 6, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312749, 9026, 886, 23, 61, "Input"],
Cell[313638, 9051, 604, 16, 54, "Output"],
Cell[314245, 9069, 178, 2, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314460, 9076, 1424, 45, 157, "Input"],
Cell[315887, 9123, 333, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316257, 9135, 606, 14, 61, "Input"],
Cell[316866, 9151, 218, 4, 40, "Output"],
Cell[317087, 9157, 178, 2, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317302, 9164, 1424, 45, 157, "Input"],
Cell[318729, 9211, 304, 6, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319070, 9222, 736, 18, 61, "Input"],
Cell[319809, 9242, 275, 6, 40, "Output"],
Cell[320087, 9250, 177, 2, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[320313, 9258, 98, 1, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[320436, 9263, 1459, 41, 106, "Input"],
Cell[321898, 9306, 281, 6, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322216, 9317, 1103, 34, 141, "Input"],
Cell[323322, 9353, 312, 8, 40, "Output"],
Cell[323637, 9363, 203, 3, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[323889, 9372, 98, 1, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[324012, 9377, 2468, 71, 246, "Input"],
Cell[326483, 9450, 311, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326831, 9462, 5937, 183, 361, "Input"],
Cell[332771, 9647, 821, 24, 59, "Output"],
Cell[333595, 9673, 221, 4, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333853, 9682, 1592, 49, 202, "Input"],
Cell[335448, 9733, 282, 6, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[335767, 9744, 1360, 42, 121, "Input"],
Cell[337130, 9788, 356, 9, 55, "Output"],
Cell[337489, 9799, 228, 4, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337754, 9808, 1511, 48, 202, "Input"],
Cell[339268, 9858, 282, 6, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339587, 9869, 1568, 47, 121, "Input"],
Cell[341158, 9918, 683, 19, 59, "Output"],
Cell[341844, 9939, 224, 4, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342105, 9948, 1564, 49, 202, "Input"],
Cell[343672, 9999, 326, 8, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344035, 10012, 2587, 76, 161, "Input"],
Cell[346625, 10090, 968, 26, 59, "Output"],
Cell[347596, 10118, 387, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348020, 10130, 1528, 49, 202, "Input"],
Cell[349551, 10181, 311, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349899, 10193, 1126, 35, 141, "Input"],
Cell[351028, 10230, 328, 8, 55, "Output"],
Cell[351359, 10240, 226, 4, 54, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[351634, 10250, 98, 1, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[351757, 10255, 2018, 58, 245, "Input"],
Cell[353778, 10315, 325, 8, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354140, 10328, 1421, 40, 101, "Input"],
Cell[355564, 10370, 628, 17, 74, "Output"],
Cell[356195, 10389, 242, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356474, 10398, 1335, 39, 157, "Input"],
Cell[357812, 10439, 423, 10, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358272, 10454, 1057, 32, 81, "Input"],
Cell[359332, 10488, 289, 5, 40, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[359682, 10500, 227, 3, 25, "Subsection"],
Cell[CellGroupData[{
Cell[359934, 10507, 295, 6, 40, "Input"],
Cell[360232, 10515, 475, 11, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[360744, 10531, 22477, 672, 1242, "Input"],
Cell[383224, 11205, 1392, 43, 76, "Output"],
Cell[384619, 11250, 356, 9, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385012, 11264, 123, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[385160, 11270, 533, 17, 61, "Input"],
Cell[385696, 11289, 327, 8, 40, "Output"],
Cell[386026, 11299, 220, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[386283, 11308, 1829, 55, 240, "Input"],
Cell[388115, 11365, 324, 7, 71, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[388488, 11378, 123, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[388636, 11384, 2363, 69, 284, "Input"],
Cell[391002, 11455, 306, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391345, 11467, 3255, 106, 181, "Input"],
Cell[394603, 11575, 686, 16, 57, "Output"],
Cell[395292, 11593, 256, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395585, 11602, 1366, 42, 101, "Input"],
Cell[396954, 11646, 313, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[397304, 11658, 1443, 40, 88, "Input"],
Cell[398750, 11700, 561, 11, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399348, 11716, 595, 19, 40, "Input"],
Cell[399946, 11737, 223, 4, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[400218, 11747, 142, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[400385, 11753, 2280, 66, 237, "Input"],
Cell[402668, 11821, 348, 8, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[403053, 11834, 7772, 238, 609, "Input"],
Cell[410828, 12074, 729, 20, 54, "Output"],
Cell[411560, 12096, 246, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[411843, 12105, 1353, 40, 150, "Input"],
Cell[413199, 12147, 375, 7, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413611, 12159, 781, 24, 81, "Input"],
Cell[414395, 12185, 388, 10, 57, "Output"],
Cell[414786, 12197, 179, 2, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415002, 12204, 1569, 44, 106, "Input"],
Cell[416574, 12250, 394, 8, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417005, 12263, 422, 13, 61, "Input"],
Cell[417430, 12278, 295, 7, 57, "Output"],
Cell[417728, 12287, 176, 2, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417941, 12294, 1562, 44, 150, "Input"],
Cell[419506, 12340, 462, 9, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420005, 12354, 1337, 43, 101, "Input"],
Cell[421345, 12399, 620, 18, 57, "Output"],
Cell[421968, 12419, 196, 3, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422201, 12427, 1558, 43, 150, "Input"],
Cell[423762, 12472, 464, 9, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424263, 12486, 1704, 48, 161, "Input"],
Cell[425970, 12536, 769, 20, 40, "Output"],
Cell[426742, 12558, 362, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[427141, 12569, 1621, 45, 150, "Input"],
Cell[428765, 12616, 492, 10, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429294, 12631, 1261, 38, 121, "Input"],
Cell[430558, 12671, 578, 16, 40, "Output"],
Cell[431139, 12689, 219, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[431395, 12698, 1523, 43, 106, "Input"],
Cell[432921, 12743, 438, 9, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433396, 12757, 1365, 40, 121, "Input"],
Cell[434764, 12799, 441, 11, 40, "Output"],
Cell[435208, 12812, 289, 5, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[435546, 12823, 123, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[435694, 12829, 2785, 78, 335, "Input"],
Cell[438482, 12909, 298, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438817, 12921, 3445, 105, 161, "Input"],
Cell[442265, 13028, 687, 18, 71, "Output"],
Cell[442955, 13048, 269, 4, 40, "Output"]
}, Open  ]],
Cell[443239, 13055, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[443391, 13061, 949, 29, 88, "Input"],
Cell[444343, 13092, 256, 5, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444636, 13102, 612, 19, 61, "Input"],
Cell[445251, 13123, 232, 5, 54, "Output"],
Cell[445486, 13130, 204, 3, 40, "Output"]
}, Open  ]],
Cell[445705, 13136, 103, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[445833, 13142, 1011, 32, 88, "Input"],
Cell[446847, 13176, 281, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[447165, 13187, 342, 9, 61, "Input"],
Cell[447510, 13198, 343, 8, 40, "Output"],
Cell[447856, 13208, 225, 3, 40, "Output"]
}, Open  ]],
Cell[448096, 13214, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[448248, 13220, 1000, 29, 88, "Input"],
Cell[449251, 13251, 333, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[449621, 13263, 519, 14, 61, "Input"],
Cell[450143, 13279, 367, 8, 54, "Output"],
Cell[450513, 13289, 247, 3, 40, "Output"]
}, Open  ]],
Cell[450775, 13295, 176, 3, 40, "Input"],
Cell[CellGroupData[{
Cell[450976, 13302, 1111, 33, 88, "Input"],
Cell[452090, 13337, 356, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[452483, 13349, 490, 12, 61, "Input"],
Cell[452976, 13363, 311, 6, 40, "Output"],
Cell[453290, 13371, 272, 4, 40, "Output"]
}, Open  ]],
Cell[453577, 13378, 176, 3, 40, "Input"],
Cell[CellGroupData[{
Cell[453778, 13385, 1043, 29, 88, "Input"],
Cell[454824, 13416, 382, 8, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455243, 13429, 513, 12, 61, "Input"],
Cell[455759, 13443, 419, 10, 57, "Output"],
Cell[456181, 13455, 294, 4, 40, "Output"]
}, Open  ]],
Cell[456490, 13462, 103, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[456618, 13468, 1138, 31, 88, "Input"],
Cell[457759, 13501, 425, 8, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458221, 13514, 686, 18, 61, "Input"],
Cell[458910, 13534, 515, 12, 40, "Output"],
Cell[459428, 13548, 317, 4, 40, "Output"]
}, Open  ]],
Cell[459760, 13555, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[459912, 13561, 1121, 30, 88, "Input"],
Cell[461036, 13593, 424, 9, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[461497, 13607, 563, 13, 61, "Input"],
Cell[462063, 13622, 908, 25, 54, "Output"],
Cell[462974, 13649, 331, 5, 40, "Output"]
}, Open  ]],
Cell[463320, 13657, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[463472, 13663, 1155, 31, 88, "Input"],
Cell[464630, 13696, 448, 9, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465115, 13710, 564, 13, 61, "Input"],
Cell[465682, 13725, 804, 21, 54, "Output"],
Cell[466489, 13748, 361, 6, 40, "Output"]
}, Open  ]],
Cell[466865, 13757, 126, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[467016, 13763, 1124, 30, 88, "Input"],
Cell[468143, 13795, 446, 9, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[468626, 13809, 611, 14, 61, "Input"],
Cell[469240, 13825, 784, 22, 54, "Output"],
Cell[470027, 13849, 358, 6, 40, "Output"]
}, Open  ]],
Cell[470400, 13858, 126, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[470551, 13864, 1227, 33, 88, "Input"],
Cell[471781, 13899, 442, 9, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472260, 13913, 612, 14, 61, "Input"],
Cell[472875, 13929, 752, 20, 71, "Output"],
Cell[473630, 13951, 355, 6, 40, "Output"]
}, Open  ]],
Cell[474000, 13960, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[474152, 13966, 1242, 33, 88, "Input"],
Cell[475397, 14001, 451, 9, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475885, 14015, 768, 18, 61, "Input"],
Cell[476656, 14035, 474, 11, 54, "Output"],
Cell[477133, 14048, 363, 5, 40, "Output"]
}, Open  ]],
Cell[477511, 14056, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[477663, 14062, 1299, 33, 88, "Input"],
Cell[478965, 14097, 493, 10, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[479495, 14112, 646, 13, 61, "Input"],
Cell[480144, 14127, 540, 11, 54, "Output"],
Cell[480687, 14140, 400, 6, 40, "Output"]
}, Open  ]],
Cell[481102, 14149, 103, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[481230, 14155, 1304, 33, 88, "Input"],
Cell[482537, 14190, 494, 10, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[483068, 14205, 699, 15, 61, "Input"],
Cell[483770, 14222, 561, 12, 54, "Output"],
Cell[484334, 14236, 401, 6, 40, "Output"]
}, Open  ]],
Cell[484750, 14245, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[484902, 14251, 1297, 32, 88, "Input"],
Cell[486202, 14285, 513, 10, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[486752, 14300, 699, 15, 61, "Input"],
Cell[487454, 14317, 585, 13, 54, "Output"],
Cell[488042, 14332, 425, 7, 40, "Output"]
}, Open  ]],
Cell[488482, 14342, 103, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[488610, 14348, 1379, 35, 88, "Input"],
Cell[489992, 14385, 515, 10, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[490544, 14400, 749, 16, 61, "Input"],
Cell[491296, 14418, 566, 12, 71, "Output"],
Cell[491865, 14432, 426, 7, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[492340, 14445, 123, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[492488, 14451, 2701, 78, 334, "Input"],
Cell[495192, 14531, 302, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[495531, 14543, 6532, 216, 361, "Input"],
Cell[502066, 14761, 672, 19, 54, "Output"],
Cell[502741, 14782, 195, 3, 40, "Output"]
}, Open  ]],
Cell[502951, 14788, 126, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[503102, 14794, 1983, 59, 246, "Input"],
Cell[505088, 14855, 258, 5, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[505383, 14865, 1007, 31, 121, "Input"],
Cell[506393, 14898, 392, 10, 54, "Output"],
Cell[506788, 14910, 208, 3, 40, "Output"]
}, Open  ]],
Cell[507011, 14916, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[507163, 14922, 1767, 52, 202, "Input"],
Cell[508933, 14976, 325, 7, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509295, 14988, 1872, 62, 101, "Input"],
Cell[511170, 15052, 735, 18, 54, "Output"],
Cell[511908, 15072, 316, 5, 40, "Output"]
}, Open  ]],
Cell[512239, 15080, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[512391, 15086, 2098, 62, 288, "Input"],
Cell[514492, 15150, 344, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514873, 15162, 2926, 87, 181, "Input"],
Cell[517802, 15251, 728, 17, 54, "Output"],
Cell[518533, 15270, 336, 5, 40, "Output"]
}, Open  ]],
Cell[518884, 15278, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[519036, 15284, 2119, 62, 288, "Input"],
Cell[521158, 15348, 300, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[521495, 15359, 1839, 59, 101, "Input"],
Cell[523337, 15420, 688, 17, 54, "Output"],
Cell[524028, 15439, 252, 3, 57, "Output"]
}, Open  ]],
Cell[524295, 15445, 117, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[524437, 15451, 1428, 41, 150, "Input"],
Cell[525868, 15494, 377, 8, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[526282, 15507, 2512, 72, 181, "Input"],
Cell[528797, 15581, 775, 21, 71, "Output"],
Cell[529575, 15604, 294, 5, 57, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[529930, 15616, 154, 2, 25, "Subsection"],
Cell[CellGroupData[{
Cell[530109, 15622, 3813, 108, 423, "Input"],
Cell[533925, 15732, 559, 16, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[534521, 15753, 7097, 214, 499, "Input"],
Cell[541621, 15969, 823, 24, 76, "Output"],
Cell[542447, 15995, 314, 7, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[542798, 16007, 122, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[542945, 16013, 1835, 56, 201, "Input"],
Cell[544783, 16071, 415, 11, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[545235, 16087, 4502, 145, 298, "Input"],
Cell[549740, 16234, 542, 15, 54, "Output"],
Cell[550285, 16251, 255, 4, 40, "Output"]
}, Open  ]],
Cell[550555, 16258, 176, 3, 40, "Input"],
Cell[CellGroupData[{
Cell[550756, 16265, 1543, 48, 201, "Input"],
Cell[552302, 16315, 392, 10, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[552731, 16330, 2616, 83, 198, "Input"],
Cell[555350, 16415, 581, 18, 40, "Output"],
Cell[555934, 16435, 207, 3, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[556178, 16443, 893, 26, 121, "Input"],
Cell[557074, 16471, 348, 8, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557459, 16484, 376, 10, 61, "Input"],
Cell[557838, 16496, 256, 5, 40, "Output"],
Cell[558097, 16503, 246, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[558380, 16512, 932, 29, 121, "Input"],
Cell[559315, 16543, 329, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559681, 16555, 1079, 33, 137, "Input"],
Cell[560763, 16590, 337, 9, 57, "Output"],
Cell[561103, 16601, 232, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[561372, 16610, 1177, 36, 134, "Input"],
Cell[562552, 16648, 325, 7, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562914, 16660, 1251, 40, 101, "Input"],
Cell[564168, 16702, 316, 8, 40, "Output"],
Cell[564487, 16712, 196, 3, 40, "Output"]
}, Open  ]],
Cell[564698, 16718, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[564850, 16724, 1683, 50, 201, "Input"],
Cell[566536, 16776, 516, 13, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567089, 16794, 288, 7, 61, "Input"],
Cell[567380, 16803, 216, 4, 40, "Output"],
Cell[567599, 16809, 207, 3, 40, "Output"]
}, Open  ]],
Cell[567821, 16815, 126, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[567972, 16821, 1415, 44, 157, "Input"],
Cell[569390, 16867, 438, 12, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569865, 16884, 952, 28, 101, "Input"],
Cell[570820, 16914, 279, 6, 40, "Output"],
Cell[571102, 16922, 196, 3, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571335, 16930, 1463, 44, 157, "Input"],
Cell[572801, 16976, 461, 12, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[573299, 16993, 2139, 66, 161, "Input"],
Cell[575441, 17061, 481, 13, 54, "Output"],
Cell[575925, 17076, 243, 4, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[576217, 17086, 123, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[576365, 17092, 2048, 61, 245, "Input"],
Cell[578416, 17155, 338, 9, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578791, 17169, 1143, 36, 130, "Input"],
Cell[579937, 17207, 512, 14, 54, "Output"],
Cell[580452, 17223, 179, 2, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[580668, 17230, 1310, 42, 109, "Input"],
Cell[581981, 17274, 323, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[582341, 17286, 449, 13, 61, "Input"],
Cell[582793, 17301, 287, 7, 57, "Output"],
Cell[583083, 17310, 179, 2, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[583299, 17317, 1306, 41, 109, "Input"],
Cell[584608, 17360, 363, 8, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[585008, 17373, 525, 14, 61, "Input"],
Cell[585536, 17389, 335, 9, 54, "Output"],
Cell[585874, 17400, 221, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586132, 17409, 1311, 41, 88, "Input"],
Cell[587446, 17452, 343, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587826, 17464, 621, 16, 61, "Input"],
Cell[588450, 17482, 463, 12, 57, "Output"],
Cell[588916, 17496, 305, 5, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589258, 17506, 1505, 45, 109, "Input"],
Cell[590766, 17553, 363, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[591166, 17565, 694, 18, 61, "Input"],
Cell[591863, 17585, 551, 14, 74, "Output"],
Cell[592417, 17601, 325, 5, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[592779, 17611, 1606, 47, 109, "Input"],
Cell[594388, 17660, 390, 8, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[594815, 17673, 933, 26, 61, "Input"],
Cell[595751, 17701, 569, 14, 54, "Output"],
Cell[596323, 17717, 349, 5, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[596721, 17728, 123, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[596869, 17734, 1833, 54, 201, "Input"],
Cell[598705, 17790, 341, 9, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[599083, 17804, 1130, 35, 81, "Input"],
Cell[600216, 17841, 502, 14, 54, "Output"],
Cell[600721, 17857, 177, 2, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[600935, 17864, 1419, 44, 109, "Input"],
Cell[602357, 17910, 322, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[602716, 17922, 478, 14, 61, "Input"],
Cell[603197, 17938, 602, 18, 54, "Output"],
Cell[603802, 17958, 179, 2, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[604018, 17965, 1564, 47, 201, "Input"],
Cell[605585, 18014, 340, 9, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[605962, 18028, 941, 28, 81, "Input"],
Cell[606906, 18058, 340, 9, 54, "Output"],
Cell[607249, 18069, 176, 2, 40, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[607486, 18078, 203, 3, 25, "Subsection"],
Cell[CellGroupData[{
Cell[607714, 18085, 319, 6, 40, "Input"],
Cell[608036, 18093, 605, 17, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608678, 18115, 1941, 56, 205, "Input"],
Cell[610622, 18173, 1180, 35, 95, "Output"],
Cell[611805, 18210, 383, 8, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[612225, 18223, 169, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[612419, 18229, 2010, 61, 246, "Input"],
Cell[614432, 18292, 413, 11, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614882, 18308, 695, 20, 85, "Input"],
Cell[615580, 18330, 690, 21, 57, "Output"],
Cell[616273, 18353, 242, 5, 54, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[616564, 18364, 145, 2, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[616734, 18370, 2026, 61, 245, "Input"],
Cell[618763, 18433, 317, 7, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[619117, 18445, 2927, 86, 141, "Input"],
Cell[622047, 18533, 583, 16, 57, "Output"],
Cell[622633, 18551, 246, 3, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622916, 18559, 1214, 39, 88, "Input"],
Cell[624133, 18600, 295, 6, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[624465, 18611, 433, 12, 40, "Input"],
Cell[624901, 18625, 205, 3, 57, "Output"]
}, Open  ]],
Cell[625121, 18631, 62, 1, 40, "Input"],
Cell[CellGroupData[{
Cell[625208, 18636, 1214, 39, 88, "Input"],
Cell[626425, 18677, 294, 6, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[626756, 18688, 480, 15, 40, "Input"],
Cell[627239, 18705, 226, 3, 57, "Output"]
}, Open  ]],
Cell[627480, 18711, 62, 1, 40, "Input"],
Cell[CellGroupData[{
Cell[627567, 18716, 1269, 41, 109, "Input"],
Cell[628839, 18759, 293, 6, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629169, 18770, 472, 15, 40, "Input"],
Cell[629644, 18787, 178, 2, 57, "Output"]
}, Open  ]],
Cell[629837, 18792, 128, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[629990, 18798, 1268, 41, 109, "Input"],
Cell[631261, 18841, 293, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[631591, 18852, 570, 18, 40, "Input"],
Cell[632164, 18872, 250, 3, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[632463, 18881, 193, 3, 23, "Subsubsection"],
Cell[CellGroupData[{
Cell[632681, 18888, 2230, 67, 290, "Input"],
Cell[634914, 18957, 312, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[635263, 18969, 1644, 54, 136, "Input"],
Cell[636910, 19025, 532, 15, 54, "Output"],
Cell[637445, 19042, 220, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[637702, 19051, 409, 12, 40, "Input"],
Cell[638114, 19065, 193, 3, 40, "Output"]
}, Open  ]],
Cell[638322, 19071, 126, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[638473, 19077, 1262, 40, 109, "Input"],
Cell[639738, 19119, 318, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[640093, 19131, 429, 13, 40, "Input"],
Cell[640525, 19146, 179, 2, 57, "Output"]
}, Open  ]],
Cell[640719, 19151, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[640871, 19157, 1237, 40, 109, "Input"],
Cell[642111, 19199, 337, 8, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[642485, 19212, 299, 9, 40, "Input"],
Cell[642787, 19223, 195, 3, 40, "Output"]
}, Open  ]],
Cell[642997, 19229, 153, 3, 40, "Input"],
Cell[CellGroupData[{
Cell[643175, 19236, 1262, 40, 109, "Input"],
Cell[644440, 19278, 337, 8, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[644814, 19291, 348, 10, 40, "Input"],
Cell[645165, 19303, 247, 4, 40, "Output"]
}, Open  ]],
Cell[645427, 19310, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[645579, 19316, 1239, 40, 109, "Input"],
Cell[646821, 19358, 312, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[647170, 19370, 272, 8, 40, "Input"],
Cell[647445, 19380, 225, 4, 40, "Output"]
}, Open  ]],
Cell[647685, 19387, 126, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[647836, 19393, 1409, 44, 109, "Input"],
Cell[649248, 19439, 294, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[649579, 19450, 1778, 55, 156, "Input"],
Cell[651360, 19507, 492, 13, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[651889, 19525, 464, 14, 62, "Input"],
Cell[652356, 19541, 225, 3, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[652618, 19549, 408, 12, 40, "Input"],
Cell[653029, 19563, 180, 2, 40, "Output"]
}, Open  ]],
Cell[653224, 19568, 127, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[653376, 19574, 1409, 44, 109, "Input"],
Cell[654788, 19620, 295, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[655120, 19631, 300, 9, 40, "Input"],
Cell[655423, 19642, 179, 2, 40, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[655675, 19652, 149, 2, 44, "Section"],
Cell[CellGroupData[{
Cell[655849, 19658, 1482, 50, 204, "Input"],
Cell[657334, 19710, 2977, 88, 283, "Output"]
}, Open  ]],
Cell[660326, 19801, 2084, 53, 129, "Input"],
Cell[CellGroupData[{
Cell[662435, 19858, 1224, 35, 66, "Input"],
Cell[663662, 19895, 1727, 52, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[665426, 19952, 1345, 32, 116, "Input"],
Cell[666774, 19986, 1204, 25, 56, "Output"],
Cell[667981, 20013, 1133, 24, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[669151, 20042, 2949, 70, 173, "Input"],
Cell[672103, 20114, 1432, 41, 122, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

